The Order of the Monster Finite Simple Group

We determine the order of the largest of the twenty-six sporadic simple groups known as the Monster, using a straightforward computational approach. The Monster is here defined as a subgroup of the symmetry group of the 196884-dimensional Griess algebra generated by a group of type $2^{1+24}_+.Co_1$ and an additional triality automorphism. Our approach is based on counting arguments for certain idempotents of the Griess algebra called axes. Our proof is self-contained, requiring only established properties of the Conway group as the automorphism group of the Leech lattice, and some of its subgroups. Although our approach is conceptually simple, it requires extensive calculation inside a 196884-dimensional matrix group that current computer algebra systems cannot easily handle directly. Instead, we use the software package mmgroup, developed by the second author, which supports fast calculations inside the Monster. To our knowledge, this paper contains the first self-contained computation of the order of the Monster. The Monster also acts on the Moonshine module V^#, which is a vertex operator algebra of central charge c=24. We provide a new proof that the Monster is the full automorphism group of the Griess algebra and of the Moonshine module using Borcherds' proof of the Monstrous Moonshine conjectures. In addition, we show that the Monster has exactly two conjugacy classes of involutions. The order of the Baby Monster, the second largest of the sporadic simple groups, is also determined.

==> anc/order_monster/README.rst <==
This repository contains the accompanying Python code for the paper

**The Order of the Monster Finite Simple Group**

by Gerald Hoehn and Martin Seysen.


Requirements
------------


The Python code can be executed on a 64-bit Linux, Windows, or macOS
system with Python 3.8 or higher.

The following external software packages are required.

The Python packages numpy, sympy, and mmgroup are required.
The standard way to install these packages is:

.. code-block::

    python3 -m pip install --upgrade numpy sympy mmgroup

This command also updates outdated versions of these packages,
which is highly recommended.
In a Windows system the string "python3" should be replaced by "python".

For details of the installation of the mmgroup package we refer to:

https://mmgroup.readthedocs.io/en/latest/api.html#installation-and-test


The GAP computer algebra system is also required. 
For installing GAP we refer to:

https://www.gap-system.org/install/

https://www.math.rwth-aachen.de/~Frank.Luebeck/GAPrsync/index.html


Quick installation and test
---------------------------

After installing the required external packages you may simply
clone this repo to your local computer and run:

.. code-block::

   cd monster_order
   cd axis_orbits
   python3 axis.py --all 
   python3 baby_axis.py --all 

In a Windows system the string "python3" should be replaced by "python".

Then you may follow the detailed instructions in file

monster_order/axis_orbits/readme.txt




==> anc/order_monster/axis_orbits/axis.py <==
import sys
import os
import time
import shutil
import numpy as np
from argparse import ArgumentParser
import shelve
import time


sys.path.append("axis")
sys.path.append("utilities")
from requirements import check_requirements
check_requirements()

from mat24_orbits import check_recompute, compute_orbits
from mat24_orbits import load_orbits, check_orbits, display_orbits
from suborbits import check_monster_axes
from display_suborbits import display_suborbit_table
from check_all_suborbits import check_suborbits, print_input_for_gap
from check_all_suborbits import call_gap
from cleanup import remove_intermediate_files

CERTIFICATE_PATH = os.path.join("certificates", "axis_certificate.txt")



def parse_args():
    description = ('Display information about G_x0 '
    'orbits of 2A axes. ' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("--all",  dest="all",
        action="store_true",
        help = "Display all information available")
    parser.add_argument("--check-cert",  dest="check_cert",
        action="store_true",
        help = "Check a certificate for computing the number of axes")
    parser.add_argument("--make-cert",  dest="make_cert",
        action="store_true",
        help = "Generate a certificate for computing the number of axes")
    parser.add_argument("--show-Gx0-cent",  dest="show_Gx0_cent",
        action="store_true",
        help = "Display generators for centralizers of G_x0 orbits of axes")
    parser.add_argument("--show-Gx0-orbits",  dest="show_Gx0_orbits",
        action="store_true",
        help = "Display G_x0 orbits of axes and their centralizers")
    parser.add_argument("--show-Gx0-orders",  dest="show_Gx0_orders",
        action="store_true",
        help = "Display orders of centralizers of G_x0 orbits of axes")
    parser.add_argument("--show-N0-orbits",  dest="show_N0_orbits",
        action="store_true",
        help = "Display table of N_0 orbits of axes and their centralizers")
    parser.add_argument("--show-Nx0-orbits",  dest="show_Nx0_orbits",
        action="store_true",
        help = "Display N_x0 orbits of axes, their sizes and G_x0 orbits")
    parser.add_argument("--show-Nxyz-orbits",  dest="show_Nxyz_orbits",
        action="store_true",
        help = "Display Decomposition of N_x0 orbits into N_xyz orbits")
    parser.add_argument("--show-suborbits",  dest="show_suborbits",
        action="store_true",
        help = "Display suborbit diagram for G_x0 orbits of axes")
    parser.add_argument("-r",  dest="recompute", action="store_true",
        help="Recompute all precomputed data")
    parser.add_argument("-t",  dest="latex", action="store_true",
        help = "Display data in format suitable for LaTex (if supported)")
    parser.add_argument("-v",  dest="verbose", action="store_true",
        help="Verbose operation" )
    
    options  = parser.parse_args()
    return options



N_DISPLAY_BLOCKS = 0
def new_block(is_block):
    global N_DISPLAY_BLOCKS
    if N_DISPLAY_BLOCKS:
        print("_" * 78)
    N_DISPLAY_BLOCKS |= bool(is_block)


if __name__ == "__main__":
    options = parse_args()
    d_all = options.all
    if options.recompute:
        remove_intermediate_files()
    recompute = check_recompute(options.recompute)
    if recompute:
        start_time = time.time()
        new_block(recompute)
        d = compute_orbits(n_generators = 10, store = True)
        check_monster_axes()
        from eigenvals_monster import compute_orbits
        compute_orbits()
        from watermark_suborbits import watermark_suborbits
        watermark_suborbits()
        from centralizer_orders import centralizer_orders
        centralizer_orders()
        check_suborbits(check = True, verbose = False)
        t = time.time() - start_time
        T = "Run time for generating tables: %.2f s"
        print(T % t)
        print_input_for_gap()
        gap_ok = call_gap()
    d = load_orbits()   
    check_orbits(d)
    if d_all or options.show_Gx0_cent:
        new_block(all or options.show_Gx0_cent)
        display_orbits(d)
    if d_all or options.show_suborbits:
        new_block(all or options.show_suborbits)
        from display_suborbits import display_suborbit_table
        display_suborbit_table(options.latex)
    if d_all or options.show_Gx0_orbits:
        new_block(all or options.show_G_x0_suborbits)
        from eigenvals_monster import show_eigenvals
        show_eigenvals(options.latex, Nxyz=True)
    if d_all or options.show_Gx0_orders:
        new_block(all or options.show_G_x0_orders)
        from centralizer_orders import centralizer_orders
        centralizer_orders(recompute = False, verbose = 1)

    if d_all or options.show_Nx0_orbits:
        new_block(all or options.show_N_x0_orbits)
        check_suborbits(check = False, verbose = True)
    if d_all or options.show_N0_orbits:
        new_block(all or options.show_N0_orbits)
        from display_N0_suborbits import display_N0_orbits
        display_N0_orbits(options.latex)
    if d_all or options.show_Nxyz_orbits:
        new_block(all or options.show_Nxyz_orbits)
        from display_N0_suborbits import display_Nxyz_orbits
        display_Nxyz_orbits(options.latex)
    if d_all or options.make_cert:
        new_block(all or options.make_cert)
        from make_certificate import make_certificate
        make_certificate(CERTIFICATE_PATH)
    if d_all or options.check_cert:
        new_block(all or options.check_cert)
        from certificates.check_axis_certificate import check_certificate
        check_certificate(CERTIFICATE_PATH)
       




==> anc/order_monster/axis_orbits/axis/bench_reduce_axis.py <==
import sys
import os
from collections import defaultdict, OrderedDict
import numpy as np
import time

from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24, MM
from mmgroup.mm_op import mm_op_compare_abs
from mmgroup.axes import Axis



STD_AXIS = Axis.representatives()['2A']

N_AXES = 20
N_ROUNDS = 5
AXES = []
for i in range(N_AXES):
    AXES.append(STD_AXIS  * MM('r', 5))


start_time = time.time()
for i in range(N_ROUNDS):
    for j in range(N_AXES):
         AXES[j].copy().reduce_G_x0()
end_time = time.time()
run_time = end_time - start_time  # Calculate elapsed time
 
# Optional: Print the average run time
average_time = run_time / (N_AXES * N_ROUNDS) 
print(f"\nAverage run time: {1000 * average_time:.3f} ms")        
    








==> anc/order_monster/axis_orbits/axis/centralizer_Qx0.py <==
import sys
import os
from collections import defaultdict, OrderedDict
import numpy as np

from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24, MM
from mmgroup.mm_op import mm_op_compare_abs
from mmgroup.axes import Axis



AXES = Axis.representatives()





def centralize_axis_Qx0(axis):
    v15 = axis.v15
    ax0 = [v15 * MM(XLeech2(i)) for i in range(1 << 12)]
    ax1 = [v15 * MM(XLeech2(i)) for i in range(0, 1 << 25, 1 << 12)]
    hashes = defaultdict(lambda : ([], []))
    for ax in ax0:
        h = hashes[ax.hash()]
        h[0].append(ax)
    #print(".", end="", flush=True)
    for ax in ax1:
        h = hashes[ax.hash()]
        h[1].append(ax)
    #print(".", end="", flush=True)
    for h, (a0, a1) in hashes.items():
        if len(a0)  * len(a1):
            # print(len(a0), len(a1))
            pass
        if len(a0) * len(a1) > 1 << 18:
            return None
    #print(".", end="", flush=True)
    n = 0
    for h, (a0, a1) in hashes.items():
        #print(len(a0), len(a1))
        for v0 in a0:
            for v1 in a1: 
                if v0 == v1:
                    n += 1
    #print(".", end="", flush=True)
    return n
        


for orbit, ax in AXES.items():
    #print(orbit, ax.__dict__.keys())
    n = centralize_axis_Qx0(ax)
    # print(orbit)
    if n is not None:
        print("%-3s: %6d" % (orbit, n))

   
 
        
    








==> anc/order_monster/axis_orbits/axis/centralizer_orders.py <==
import sys
import os
from collections import defaultdict, OrderedDict
import numpy as np
from multiprocessing import Pool
import shelve

from mmgroup import MM0, XLeech2, mat24, MM, Xsp2_Co1


from mat24_orbits import SHELVE_NAME 
from mat24_orbits import load_orbits

sys.path.append(os.path.join("..", "utilities"))
from utilities import order_Nx0, compute_order
sys.path.pop()


MAT24_SIZE = 24*23*22*21*20*16*3
N_TYPE4_VECTORS = 8292375
CO_1_SIZE = 2**11 * MAT24_SIZE * N_TYPE4_VECTORS
G_X0_SIZE = 2**25 * CO_1_SIZE


        

def centralizer_orders(recompute = True, with_pool = True, verbose = 0):
    with shelve.open(SHELVE_NAME) as db:
        #print(list(db.keys()))
        orbit_sizes = db["ORBIT_SIZES"]

    c =  load_orbits() 
    axis_types = list(c.keys()) 
    axis_centralizers = list(c.values())
    
    del c
    d = {}
    if recompute:
        if with_pool: 
            with Pool() as pool:
                orders = pool.map(compute_order, axis_centralizers)
            pool.join()
        else:
            orders = [compute_order(x) for x in axis_centralizers]
    else:
        with shelve.open(SHELVE_NAME) as db:
            d = db["ORBIT_CENTRALIZERS"]
        orders = [d[name] for name in axis_types]

    if verbose:
        print(
"""Orders of the centralizers of the G_x0 orbits of the axes.

Here G_x0 is decmposed as Z = {1,x} < Q_x0 < G_x0; and we 
display the corresponding decmpositions of the centralizers."""
) 
        print("Order of G_x0 is:", G_X0_SIZE)
        print()
        s = "%4s %2s %8s %15s %21s   %s" % ("Name", "Z", "Q_x0/Z",
        "G_x0/Q_x0", "No. of G_x0 orbits", "status"
        )
        print(s)
        
    for i, name in enumerate(axis_types):
        f_c, f_x, f = orders[i]
        os = orbit_sizes[name]
        product = f_c * f_x * f * os
        ok = 'ok' if product ==  G_X0_SIZE else 'failed'
        if verbose:
            print("%4s %2d %8d %15d %21d   %s" % 
                (name, f_c, f_x, f, os, ok)) 
        #print(product) 
        d[name] = orders[i]
    if recompute:
        with shelve.open(SHELVE_NAME) as db:
            db["ORBIT_CENTRALIZERS"] = d
    return d


if __name__ == "__main__":
    centralizer_orders(recompute = True, verbose=1)



==> anc/order_monster/axis_orbits/axis/check_all_suborbits.py <==
"""This is a submodule for module ``watermark_suborbits``.

The main function ``check_suborbits`` checks the N_x0 orbits computed
by module ``watermark_suborbits``.
"""

import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
import shelve
from multiprocessing import Pool

from mmgroup import MM0, XLeech2, GCode, Octad, Xsp2_Co1


#from mat24_orbits import get_centralizers 
from mat24_orbits import SHELVE_NAME, load_orbits 
from mat24_orbits import Axis
#from suborbits import ORBITS
from mmgroup.general import Random_Subgroup


sys.path.append(os.path.join("..", "utilities"))
from utilities import order_Nx0, is_Nx0_odd
from utilities_gap import create_input_for_gap, run_gap
sys.path.pop()


MP = 1   # Use multiprocessing for checks, when set

MAT24_SIZE = 24*23*22*21*20*16*3
N_X0_SIZE = MAT24_SIZE << 36

OMEGA = XLeech2(0x800000)
NEG_OMEGA = -OMEGA

GAP_DIR = os.path.split(__file__)[0]
GAP_INPUT = os.path.join(GAP_DIR, "Nx0_orbit_structure.g")
GAP_OUTPUT = os.path.join(GAP_DIR, "Nx0_orbit_structure.txt")



def load_tables():
    global MAP_SUBORBIT, SUBORBIT_REPRESENTATIVES, SUBORBIT_SIZES
    global ORBITS, GENERATOS
    global SUBORBIT_CENTRALIZERS
    with shelve.open(SHELVE_NAME) as db:
        MAP_SUBORBIT = db["MAP_SUBORBIT"]
        SUBORBIT_REPRESENTATIVES = db["SUBORBIT_REPRESENTATIVES"]
        SUBORBIT_SIZES = db["SUBORBIT_SIZES"]
        SUBORBIT_CENTRALIZERS = db["SUBORBIT_CENTRALIZERS"]  
        ORBITS = load_orbits()

def suborbit_axis(axis):
    from watermark_suborbits import watermark_axis
    wm = watermark_axis(axis)
    return MAP_SUBORBIT[wm]



def test_hash_axes():
    hashes = set()
    from watermark_suborbits import suborbit_sample_axes
    for axis in suborbit_sample_axes():
        h_list = [axis.profile_Nxyz(t = (0,i))[1] for i in (0,1)]
        for h in h_list:
            assert h not in hashes
        for h in h_list:
            hashes.add(h)







def check_one_suborbit(i, ref_axis, entry, v, suborbit_size, centralizer, map):
    # orbit_name, entry, v = SUBORBIT_REPRESENTATIVES[i] 
    # ref_axis = Axis.representatives()[orbit_name]
    # suborbit_size = int(SUBORBIT_SIZES[i])
    # centralizer = SUBORBIT_CENTRALIZERS[i]
    # map = MAP_SUBORBIT
    from watermark_suborbits import suborbit_sample_axes
    axis = suborbit_sample_axes()[i]
    assert axis == ref_axis *  Xsp2_Co1('c', v) ** -1
    e, f, s = order_Nx0(centralizer)
    order = f << (sum(e) + s)
    assert suborbit_size * order == N_X0_SIZE
    assert s == is_Nx0_odd(centralizer[0])
    assert axis * Xsp2_Co1(centralizer[0]) == axis
    for c in sample(centralizer[1:], 5):
        assert is_Nx0_odd(c) == 0
        assert axis * Xsp2_Co1(c) == axis
    for j in range(3):
        axis1 = axis * Xsp2_Co1('r', 'N_x0')
        wm = (axis1.profile_Nxyz((0, 0), 0)[1],
               axis1.profile_Nxyz((0, 1), 0)[1])
        i1 = map[wm]
        assert i == i1, (i, i1)
    return e, f, s

def check_all_suborbits():
    list_cases = []
    map = MAP_SUBORBIT
    axis_representatives = Axis.representatives()
    for i, (orbit_name, entry, v) in enumerate(SUBORBIT_REPRESENTATIVES):
        ref_axis = axis_representatives[orbit_name]
        suborbit_size = int(SUBORBIT_SIZES[i])
        centralizer = SUBORBIT_CENTRALIZERS[i]
        list_cases.append((
            i, ref_axis, entry, v, suborbit_size, centralizer, map))
    if MP:
        nprocesses = max(1, min(16, os.cpu_count() - 2))
        with Pool(processes = nprocesses) as pool:
            c = pool.starmap(check_one_suborbit, list_cases, chunksize = 4)
        pool.join()
    else:
        c = [check_one_suborbit(*args) for args in list_cases]
    with shelve.open(SHELVE_NAME) as db:
        db["SUBORBIT_SIZES_2"] = c


def display_suborbits():
    from watermark_suborbits import suborbit_sample_axes
    sample_axes = suborbit_sample_axes()
    hd_fmt = "%5s: %4s   %10s  %20s  %4s"
    print(hd_fmt % ("Orbit", "G_x0", "Images", "Orbit size", "#odd"))
    fmt = "%5d: %4s   {%3d, %3d}  %20d  %-4s"
    with shelve.open(SHELVE_NAME) as db:
        suborbit_sizes2 = db["SUBORBIT_SIZES_2"]
    for i, _ in enumerate(SUBORBIT_REPRESENTATIVES):
        #print(SUBORBIT_REPRESENTATIVES[i])
        axis = sample_axes[i]
        orbit = axis.axis_type()
        assert suborbit_axis(axis) == i
        images = [suborbit_axis(axis * MM0('t', e)) for e in (1,2)]
        images.sort()
        size = SUBORBIT_SIZES[i]
        s = 2 >> suborbit_sizes2[i][2]
        print(fmt % (i, orbit, images[0], images[1], size, s))
    


def check_suborbits(check = True, verbose = False):
    load_tables()
    if check:
        #print(11)
        check_all_suborbits()
        #print(22)
        test_hash_axes()
    if verbose:
        print("""N_x0 orbits of axes
""")
        display_suborbits()



def parse_args():
    description = ('Check centralizers of representatives of N_x0 '
    'orbits of 2A axes. ' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-n",  dest="no_check", action="store_true",
        help = "Do not check orbits")
    parser.add_argument("-s",  dest="sizes", action="store_true",
        help = "Display sizes of orbits in Mat24")
    parser.add_argument("-g",  dest="gap", action="store_true",
        help = "Compute input for GAP stucture description")
    options  = parser.parse_args()
    return options






def print_input_for_gap():
    f_in = GAP_INPUT
    f_out = GAP_OUTPUT
    with shelve.open(SHELVE_NAME) as db:
        centralizers = db["SUBORBIT_CENTRALIZERS"]
        orders = [x[1] for x in db["SUBORBIT_SIZES_2"]] 
    create_input_for_gap(centralizers, orders, f_in)

def call_gap():
    run_gap(GAP_INPUT, GAP_OUTPUT)


if __name__ == "__main__":
    opt = parse_args()
    check_suborbits(check = not opt.no_check, verbose = opt.sizes)
    if opt.gap:
        print_input_for_gap()



==> anc/order_monster/axis_orbits/axis/display_N0_suborbits.py <==
"""This is a submodule for module ``watermark_suborbits``.

The main function ``check_suborbits`` checks the N_x0 orbits computed
by module ``watermark_suborbits``.
"""

import sys
import os
from collections import defaultdict, OrderedDict
import numpy as np
from argparse import ArgumentParser
import shelve

from mat24_orbits import SHELVE_NAME, load_orbits 
from watermark_suborbits import suborbit_sample_axes

sys.path.append(os.path.join("..", "utilities"))
from utilities_gap import parse_gap_output
sys.path.pop()


MAT24_SIZE = 24*23*22*21*20*16*3
N_X0_SIZE = MAT24_SIZE << 36
N_0_SIZE = (MAT24_SIZE << 35) * 6

IND_2B_M = 97239461142009186000
GAP_OUTPUT = os.path.join(os.path.split(__file__)[0], "Nx0_orbit_structure.txt")



def load_tables():
    global MAP_SUBORBIT, SUBORBIT_REPRESENTATIVES, SUBORBIT_SIZES
    global ORBITS, GENERATOS
    global SUBORBIT_CENTRALIZERS
    global SUBORBIT_SIZES_2
    with shelve.open(SHELVE_NAME) as db:
        MAP_SUBORBIT = db["MAP_SUBORBIT"]
        SUBORBIT_REPRESENTATIVES = db["SUBORBIT_REPRESENTATIVES"]
        SUBORBIT_SIZES = db["SUBORBIT_SIZES"]
        SUBORBIT_CENTRALIZERS = db["SUBORBIT_CENTRALIZERS"]
        SUBORBIT_SIZES_2 = db["SUBORBIT_SIZES_2"] 
        ORBITS = load_orbits()


class Nx0_Suborbit:
    """Contain elevant data of an N_x0 suborbit

    The group :math:`N_{x0}` has structure
    :math:`2^{2+11+22}.(M_{24} \times 2)`. 
    Relevant attributes of this class are:

    e:        triple of exponents corrsponding to section :math:`2^{2+11+22}`
    g_order:  order of section corresponding to :math:`M_{24}`
    s.m24_structure:
              structure of section corresponding to :math:`M_{24}`
    s_order:  exponent ot final factor group :math:`.2`
    s.images: 
              tuple of images of suborbits under the action of the
              powers of the triality element
    Gx0_orbits:
              triple of :math:`G_{x0}` corrsponding to the orbits
              given by attribute ``s.images``
    Gx0_orbits:
              triple of :math:`G_{x0}` corrsponding to the orbits
              given by attribute ``s.images``
    """
    pass



def get_Nx0_orbit(axis, e):
    wm = (axis.profile_Nxyz((e, 0), 0)[1],
           axis.profile_Nxyz((e, 1), 0)[1])
    return MAP_SUBORBIT[wm]


def key_Gx0_orbit(orbit):
    return int(orbit[:-1]) , orbit[-1]



def Nx0_orbit_str(axis):
    d = defaultdict(int)
    for e in range(3):
        G_x0_orbit = axis.axis_type(e)
        key = key_Gx0_orbit(G_x0_orbit)
        d[(key, G_x0_orbit, get_Nx0_orbit(axis, e))] += 1
    o_list_keyed = list(sorted(d.items()))
    o_list = [(value[1], n) for value, n in o_list_keyed]
    o_strings = [orbit + ("^%d" % n if n > 1 else "")
        for orbit, n in o_list]
    images = [value[2] for value in d] 
    o_str = ",".join(o_strings)
    o_key = (len(o_list), tuple(key_Gx0_orbit(o) for o, _ in o_list))
    return images, o_str, o_key



S_FMT_NX = "%3s %3s %3s, %3s %3s %3s, [%1s %2s %2s] %8s %1s"

def collect_Nx0_suborbits(verbose = 0):
    sub_structure = parse_gap_output(GAP_OUTPUT)
    suborbits = [None] * len(SUBORBIT_REPRESENTATIVES)
    sample_axes = suborbit_sample_axes()
    for i, _ in enumerate(SUBORBIT_REPRESENTATIVES):
        suborbits[i] = s = Nx0_Suborbit()
        gap_output = sub_structure[i]
        gap_order = gap_output.order
        s.gap_id = gap_output.id
        s.m24_structure = gap_output.structure_description()
        e, s.g_order, s.s_order = SUBORBIT_SIZES_2[i]
        s.e = [e[0] + e[1], e[2], e[3] + e[4]]
        axis = sample_axes[i]
        s.images, s.Gx0_orbits, s.Gx0_key = Nx0_orbit_str(axis)
        assert s.g_order == gap_order
        assert i in s.images
        if verbose:
            print(S_FMT_NX % tuple(s.images + s.Gx0_orbits + s.e +
               [s.g_order, s.s_order])) 
    return suborbits

class N0_orbit:
    pass





def key_N0_orbit(orbit):
    return (-orbit.order_centralizer, -orbit.g_order << sum(orbit.e),
        -sum(orbit.e), orbit.Gx0_key)

def key_m24_structure(s):
    return s.count('('), len(s), s

def find_m24_structure(suborbits, images):
    data = []
    for i in set(images):
        s = suborbits[i]
        data.append((i, s.m24_structure, s.gap_id, s.g_order))
    ind, struct, id, ord = list(zip(*data))
    neq = sum(struct[i-1] != struct[1] for i in range(1, len(struct)))
    if not neq:
        return struct[0]
    struct = sorted(struct, key = key_m24_structure)
    neq_orders = sum(ord[i-1] != ord[1] for i in range(1, len(ord)))
    if neq_orders:
        o = dict(zip(ind, ord))
        ERR = "Groups have different orders: %s"
        raise ValueError(ERR % o)
    neq = sum(id[i-1] != id[1] for i in range(1, len(id)))
    if neq or id[0] == None:
        W = "Warning: group structures might be unequal (order = %s)"
        print(W % ord[0]) 
        print(" ", struct)
    return struct[0]
        
    


def join_Nx0_orbits(suborbits, verbose = 0):
    orbits = []
    used = set()
    num_axes = 0
    num_Nx0_orbits = 0
    for i, suborbit in enumerate(suborbits):
        if i in used:
            continue
        used.add(i)
        orb = N0_orbit()
        orbits.append(orb)
        n = len(orbits)
        orb.Gx0_orbits = suborbit.Gx0_orbits
        orb.Gx0_key = suborbit.Gx0_key
        orb.e = suborbit.e
        orb.g_order = suborbit.g_order
        orb.m24_structure = find_m24_structure(suborbits, suborbit.images)
        num_S3_cosets = 0
        orb.Nx0_orbits = suborbit.images
        for j in set(suborbit.images):
            used.add(j)
            img_suborbit = suborbits[j]
            assert orb.Gx0_orbits == suborbit.Gx0_orbits
            assert orb.e == img_suborbit.e
            assert orb.g_order == img_suborbit.g_order
            num_S3_cosets += 2 >> img_suborbit.s_order
        num_Nx0_orbits += len(suborbit.images)
        assert  num_S3_cosets in [1,2,3,6]
        orb.s_order = 6 // num_S3_cosets
        orb.order_centralizer = (orb.g_order * orb.s_order) << sum(orb.e)
        quot, rem = divmod(N_0_SIZE, orb.order_centralizer)
        assert rem == 0
        num_axes += quot
        if verbose > 1:
            print(n, orb.Gx0_orbits, orb.e, orb.g_order, orb.s_order,
                orb.m24_structure)
    assert num_axes == IND_2B_M, num_axes
    assert num_Nx0_orbits == len(suborbits)
    orbits = sorted(orbits, key = key_N0_orbit)
    if verbose:
        for i, orb in enumerate(orbits):
            n = i + 1
            print(n, orb.Gx0_orbits, orb.e, orb.g_order, orb.s_order,
               orb.m24_structure)
    return orbits        
           



def format_Nx0_orbits(suborbits, N0_orbits):
    print("""
Decomposition of N_x0 orbits of 2A axes into N_xyz orbits

Orbit-Number  Size of C_x0       Index C_x0/C_xyz    G_x0
N_x0  N_0      e        |G|      ind  2^e   G        orbit""")
    FMT = "%4d %4d    %3d %10d       %1d    %1d    %1d        %-5s"
    def index2(a, b):
        index, rem = divmod(a, b)
        assert rem == 0, (a, b, index, rem)
        assert 1 <= index <= 2, (a, b, index, rem)
        return index
    from mmgroup import Xsp2_Co1
    from utilities import order_Nx0
    sample_axes = suborbit_sample_axes()
    map_N0 = {}
    for j, orb in enumerate(N0_orbits):
        for  Nx0_orbit in orb.Nx0_orbits:
            map_N0[Nx0_orbit] = j + 1, orb
    for i, _ in enumerate(SUBORBIT_REPRESENTATIVES):
        e, g, s = SUBORBIT_SIZES_2[i]
        index = 1 << s
        j, orb = map_N0[i]
        assert sum(e) == sum(orb.e)
        assert g == orb.g_order
        Nxyz_e = sum(orb.e)
        Nxyz_g_order = orb.g_order
        c = [Xsp2_Co1(g) for g in SUBORBIT_CENTRALIZERS[i]]
        e, Nx0_g_order = order_Nx0(c , e_odd = False)
        Nx0_e = sum(e)
        index_Nxyz_e = 1 << (Nx0_e - Nxyz_e)
        assert index_Nxyz_e in [1, 2]
        index_Nxyz_g = index2(Nx0_g_order, Nxyz_g_order) 
        assert index_Nxyz_g * index_Nxyz_e == index
        axis = sample_axes[i]
        Gx0_orbit = axis.axis_type()
        print(FMT % (i, j, Nx0_e, Nx0_g_order,
             index, index_Nxyz_e, index_Nxyz_g, Gx0_orbit ))


def format_N0_orbits(orbits, tex, f=sys.stdout):
    HD = """Table of N_0 orbits of 2A axes

 No  e            G                                     |G|  S    G_x0"""
    FMT = "%3d  %-12s %-32s %8s  %-3s  %-4s" 
    if not tex:
        print(HD) 
    else:
        print("Table of N_0 orbits of 2A axes\n")
    imax = len(orbits) - 1
    for i, orb in enumerate(orbits):
        n = i+1
        e = orb.e[:]
        while len(e) and e[0] == 0:
            e = e[1:]
        if len(e):
            if len(e) == 1 and e[0] == 1:
                e_str = "2"
            else:
                e_str = "2^{%s}" % "+".join(map(str, e)) 
        else:
            e_str = "1"
        g_str = orb.m24_structure
        ord_g_str = str(orb.g_order)
        s_str = "S_3" if orb.s_order == 6 else str(orb.s_order)
        Gx0_str = orb.Gx0_orbits
        if tex:
            s =  f"${n}$ & ${e_str}$ & ${g_str}$ & ${ord_g_str}$ &"
            s += f" ${s_str}$ & ${Gx0_str}$"
            if  i != imax: 
                s += r"\\"
        else:
            s = FMT % (n, e_str, g_str, ord_g_str, s_str, Gx0_str)
        print(s, file = f)



def parse_args():
    description = ('Display N_0 orbits of 2A axes. ')
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-t",  dest="latex", action="store_true",
        help = "Output data in format suitable for LaTex")
    parser.add_argument("-x",  dest="N_x0", action="store_true",
        help = "Display mapping from N_x0 orbits to N_0 orbits")
    options  = parser.parse_args()
    return options



SUBORBITS = None
N0_ORBITS = None


def load_suborbits():
    global SUBORBITS, N0_ORBITS
    load_tables()
    if SUBORBITS is None:
        SUBORBITS = collect_Nx0_suborbits()
    if N0_ORBITS is None:
        N0_ORBITS = join_Nx0_orbits(SUBORBITS)
    return SUBORBITS, N0_ORBITS


def display_N0_orbits(latex):
    _, N0_ORBITS = load_suborbits()
    format_N0_orbits(N0_ORBITS, latex)

def display_Nxyz_orbits(latex):
    SUBORBITS, N0_ORBITS = load_suborbits()
    format_Nx0_orbits(SUBORBITS, N0_ORBITS)



if __name__ == "__main__":
    opt = parse_args()
    display_N0_orbits(opt.latex)
    if opt.N_x0:
        print(
        "----------------------------------------------------------------"
        )
        display_Nxyz_orbits(opt.latex)




==> anc/order_monster/axis_orbits/axis/display_suborbits.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
import shelve


from mat24_orbits import SHELVE_NAME 
from mat24_orbits import AXES 
ORBITS = list(AXES.keys())


def display_any_table(row_names, col_names, f_values, width, name_width):
    print("%*s" % (name_width+1, ""), end = "")
    for col in col_names:
        print("%*s" % (width, col), end = "")
    print("")
    for row in row_names:
         print("%*s:" % (name_width,row), end = "")
         for col in col_names:
             n = f_values(row, col)
             s = "%*s" % (width, n if n else ".")
             print(s, end = "")
         print("")


def display_any_table_tex(row_names, col_names, f_values, width, name_width):
    print("%*s" % (name_width+1, ""), end = "")
    for col in col_names:
        print(" & ", end = "")
        print("%*s" % (width, col), end = "")
    print(r" \\")
    for row in row_names:
         print("%*s:" % (name_width,row), end = "")
         for col in col_names:
             print(" & ", end = "")
             n = f_values(row, col)
             s = "%*s" % (width, n if n else ".")
             print(s, end = "")
         print(r" \\")


HD = r"""Suborbit diagram for G_x0 orbits of axes

The table diplays the action of the triality element \tau on the orbits 
G_x0 on the 2A axes. The entry in row i, column j is the number of
N_xyz orbits of axes in G_x0 orbit j that are mapped to G_x0 orbit i.
"""

def display_suborbit_table(latex):
    print(HD)
    a = np.zeros((12,12), dtype = np.uint32)
    with shelve.open(SHELVE_NAME) as db:
        d = db["mat24_suborbits"]
    names = ORBITS
    col_tables = names[:6], names[6:]
    f = lambda row, col: d[(col,row)]
    for col_names in col_tables:
        if latex:
            display_any_table_tex(names, col_names, f, 9, 3)
        else:
            display_any_table(names, col_names, f, 9, 3)          
        print("")


def parse_args():
    description = ('Display action of tiality element on representaives of G_x0 '
    'orbits of 2A axes. ' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-t",  dest="latex", action="store_true",
        help = "Output data in format suitable for LaTex")
    options  = parser.parse_args()
    return options

   

if __name__ == "__main__":
    options = parse_args()
    display_suborbit_table(options.latex)



==> anc/order_monster/axis_orbits/axis/eigenvals_monster.py <==
import sys
import shelve
from collections import defaultdict, OrderedDict
import numpy as np
from argparse import ArgumentParser

import sympy
from sympy import *

sys.path.append(r".")

from mmgroup import MM0
from mmgroup.axes import Axis
from mat24_orbits import SHELVE_NAME 
from mat24_orbits import AXES 
from mat24_orbits import load_orbits
ORBITS = list(AXES.keys())




DICT_NAME = "mat24_suborbits"
AXES = Axis.representatives()



ORBITS_NORTON = {
 '2A': 2**4 * 3**3 * 5 * 7 * 13,
 '2B': 2**8 * 3**4 * 5**2 * 7 * 11 * 13 * 23,
 '4A': 2**16 * 3**7 * 5**3 * 7 * 13,
 '4B': 2**21 * 3**5 * 5**3 * 7 * 11 * 13 * 23,
 '4C': 2**20 * 3**7 * 5**3 * 7 * 11 * 13 * 23,
 '6A': 2**28 * 3**3 * 5**3 * 7 * 13 * 23,
 '6C': 2**28 * 3**4 * 5**3 * 7**2 * 11 * 13 * 23,
 '6F': 2**31 * 3**5 * 5**3 * 7 * 11 * 13 * 23,
 '8B': 2**31 * 3**7 * 5**3 * 7**2 *  13 * 23,
'10A': 2**35 * 3**7 * 5 * 7 *  13 * 23,
'10B': 2**32 * 3**7 * 5**2 * 7**2 * 11 * 13 * 23,
'12C': 2**36 * 3**5 * 5**3 * 7 * 11 * 13 * 23,
}


GROUPS_CO_1_MAGMA_TEX = {
 '2A':  r'\mbox{Co}_2',
 '2B':  r'2^{1+8}.O_8^+(2)',
 '4A': r'2^{11}.M_{23}',
 '4B': r'2^{1+8}.S_6(2)',
 '4C': r'2^{1+8+6}.A_8',
 '6A': r'U_6(2).2',
 '6C': r'2^{1+8}.(3 \times U_4(2)).2',
 '6F': r'2^{1+8}.A_9',
 '8B': '2^{1+10}.M_{11}',
'10A':  r'\mbox{HS}.2',
'10B': r'2^{1+8}.(A_5 \times A_5).2',
'12C': r'2.S_6(2)',
}

with shelve.open(SHELVE_NAME) as db:
    monster_tables = db[DICT_NAME]
    orbits = ORBITS
    #print(orbits)
    #print(monster_tables)
    m = np.zeros((12,12), dtype = np.uint32)
    for i in range(12):
        s = 0
        for j in range(12):
            m[i,j] = x =  monster_tables[(orbits[i],orbits[j])]
            s  += m[i,j]
        assert s  == 16584750, (i, j, s)
    m1 = m - 16584750 * eye(12) 


def involution_type(axis):
    inv = axis.central_involution()
    inv_type, _ = inv.conjugate_involution_G_x0()
    group = axis.auto_group
    powers = axis.powers
    pos = powers.rfind(',')
    powers = powers[:pos+1] + inv_type
    return (powers, group)


IND_2B_M = 97239461142009186000




def compute_orbits(verbose = 0):
    #print(m)
    ns = m1.T.nullspace()
    assert len(ns) == 1
    f = 196560 / ns[0][0]
    #print("FFFF", f, type(ns[0]))
    nsf = ns[0]*f
    s = 0
    orbit_sizes = {}
    if verbose:
        print("%4s: %21s   %-12s  %-22s" % (
            'type', 'orbit size', 'powers', 'centralizer'))
    for i in range(12):
        x = nsf[i]
        s += x
        axis = AXES[ORBITS[i]]
        powers, group = involution_type(axis)
        if verbose:
            print("%4s: %21d   %-12s  %-22s" % (
                ORBITS[i], x, powers, group))
        if ORBITS[i] in ORBITS_NORTON:
            xn =  ORBITS_NORTON[ ORBITS[i] ]
            assert x == xn, xn
        else:
            print(" ?")
        orbit_sizes[ORBITS[i]] = x
    if verbose:
        print("\n sum: %21d" % s)
    assert (m.T @ nsf == 16584750 * nsf)
    if verbose > 1:
        print("The relevant eigenvector of the matrix has shape",
              nsf.shape)
    with shelve.open(SHELVE_NAME) as db:
        db["ORBIT_SIZES"] = orbit_sizes
    assert s == IND_2B_M
    return s



def load_centralizers():
    try:
        with shelve.open(SHELVE_NAME) as db:
            return db["ORBIT_CENTRALIZERS"]
    except:
        from centralizer_orders import centralizer_orders
        centralizer_orders(with_pool = False, verbose = 0)
        with shelve.open(SHELVE_NAME) as db:
            return db["ORBIT_CENTRALIZERS"]

def load_orbit_sizes():
    with shelve.open(SHELVE_NAME) as db:
        return db["ORBIT_SIZES"]

HD = "Sizes and centralizers of the orbits of G_x0 on the 2A axes\n"


def load_num_N_xyz_suborbits():
    """Count N_xyz suborbits in a G_x0 orbit

    The function returns a dictionary mappeng the G_x0 orbits
    to the number of N_xyz_suborbit contained in that orbit.

    Caution:

    Calling this function requires the shelve entries SUBORBIT_SIZES_2
    and SUBORBIT_REPRESENTATIVES. These entries are computed after
    calling the main function ``compute_orbits`` of thie module!
    """
    d = defaultdict(int)
    with shelve.open(SHELVE_NAME) as db:
        representatives = db["SUBORBIT_REPRESENTATIVES"]
        sizes_2 = db["SUBORBIT_SIZES_2"]
    for i, (orbit_name, entry, v) in enumerate(representatives):
        axis = AXES[orbit_name] * MM0('c', v) ** -1
        G_x0_orbit = axis.axis_type()
        n = 2 >> sizes_2[i][2]
        d[G_x0_orbit] += n
    return d

 
def display_orbits(Nxyz = False):
    print(HD)
    s = s_o = s_xyz = 0
    orbit_sizes = load_orbit_sizes()
    centralizers = load_centralizers()
    orbits = load_orbits()
    hd = ('type', '#N_x0', 'orbit size', 'centralizer', 'powers')
    if Nxyz:
        FMT = "%4s: %4s %4s  %20s  %-22s  %-12s"
        FMT_HD = "%4s: %9s  %19s  %-22s  %-12s"
        hd1 = (hd[0], 'No. orbits') + hd[2:]
        d_xyz = load_num_N_xyz_suborbits()
        hd = hd[:2] + ('#N_xyz',) + hd[2:]
        print(FMT_HD % hd1)
        print( "%4s  %4s %4s" % ("", "N_x0", "N_xyz"))
    else:
        FMT = "%4s: %5s  %20s  %-22s  %-12s"
        print(FMT % hd)
    for i, name in enumerate(ORBITS):
        x = orbit_sizes[name]
        s += x
        n_orbits = orbits[name].n_orbits()
        s_o += n_orbits
        axis = AXES[ORBITS[i]]
        powers, group = involution_type(axis)
        data =  (name, n_orbits, x, group, powers)
        if Nxyz:
            n_xyz = d_xyz[name]
            s_xyz += n_xyz
            data = data[:2] + (n_xyz,) +  data[2:] 
        print(FMT % data)
    if Nxyz:
        print("\n sum: %4s %4s  %20s" % (s_o, s_xyz, s))
    else:
        print("\n sum: %5s  %20s" % (s_o, s))


def display_orbits_tex(Nxyz = False):
    print(HD)
    s = s_o = s_xyz = 0
    orbit_sizes = load_orbit_sizes()
    centralizers = load_centralizers()
    orbits = load_orbits()
    def str_Q_x0(orders):
        l0 = orders[0].bit_length()-1
        l1 = orders[1].bit_length()-1
        if l0  == 0:
            if l1  <= 1:
                return "$%d$" % (2**l1)
            else:
                return "$2^{%d}$" % l1
        else:
           return "$2^{%d+%d}$" % (l0, l1)
    if Nxyz:
        d_xyz = load_num_N_xyz_suborbits()
    print("Table content for LaTeX")
    total_orbits = 0
    for i, name in enumerate(ORBITS):
        x = orbit_sizes[name]
        s += x
        n_orbits = orbits[name].n_orbits()
        s_o += n_orbits
        data = (name, n_orbits, orbit_sizes[name], 
                str_Q_x0(centralizers[name]),
                GROUPS_CO_1_MAGMA_TEX[name], 
            )
        if Nxyz:
            n_xyz = d_xyz[name]
            s_xyz += n_xyz
            data = data[:2] + (n_xyz,) +  data[2:] 
            print("%s & %d & %d & %d &  %s  & $%s$  \\\\" % data)
        else:
            print("%s & %d & %d &  %s  & $%s$  \\\\" % data)
    print(r"\hline")
    if Nxyz:
       print(r"Total & %d & %d & %d \\" % (s_o,s_xyz, s))   
    else: 
       print(r"Total & %d & %d\\" % (s_o, s))   



def display_orbits_pydict():
    with shelve.open(SHELVE_NAME) as db:
        orbit_sizes = db["ORBIT_SIZES"]
    print("{")
    for name, size in orbit_sizes.items():
        print("'%s' : %d," % (name,size))
    print("}")


def parse_args():
    description = ("""Display G_x0 orbits on 2A axes in the Monster"""
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-t",  dest="tex", action="store_true",
        help = "Output data also in LaTex format")
    parser.add_argument("-d",  dest="pydict", action="store_true",
        help="Output a python dintionary containing orbit sizes")
    parser.add_argument("-r",  dest="run", action="store_true",
        help = "Explain prerequisites for running this script and exit")    
    options  = parser.parse_args()
    return options


def explain_prerequisites():
    print("""You must run the following python scripts before this script:
python mat24_orbits.py
python suborbits.py
""")


def show_eigenvals(latex, Nxyz = False):
   if latex:
       display_orbits_tex(Nxyz)
   else:
       display_orbits(Nxyz)

if __name__ == "__main__":
   options = parse_args()
   if options.run:
       explain_prerequisites()
       sys.exit(0)
   compute_orbits(verbose = 0)
   if options.tex:
       display_orbits_tex()
   elif options.pydict:
       display_orbits_pydict()
   else:
       display_orbits()











==> anc/order_monster/axis_orbits/axis/make_certificate.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from multiprocessing import Pool
import shelve



from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24, MM
from mmgroup.general import Orbit_Lin2

from mat24_orbits import AXES, Axis, configure_axis_group
from mat24_orbits import SHELVE_NAME 
from mat24_orbits import load_orbits, load_samples
from mat24_orbits import _map_generator




def make_axis_orbit(axis, orbits):
    assert isinstance(axis, Axis)
    assert isinstance(orbits, Orbit_Lin2)
    generators = orbits.generators()
    sizes = sorted(list(orbits.representatives()[1]))
    #print(sizes)
    n_generators = 2
    for i in range(20):
         new_generators = sample(generators, 
                             min(n_generators, len(generators)))
         new_orbits = Orbit_Lin2(_map_generator, new_generators)
         new_reps, new_sizes = new_orbits.representatives()
         new_data = [(v, n) for v, n in zip(new_reps, new_sizes)
               if XLeech2(v).type == 4]
         new_sizes = sorted([x[1] for x in new_data])
         if sorted(list(new_sizes)) ==  sizes:
              new_reps = [x[0] for x in new_data]
              new_orbits.compress(new_reps)
              return new_orbits, new_reps
         if i == 4:
             n_generators += 1
  
    err = "No small set of generators for centralizer of axis found"
    raise ValueError(err)   

     



def centralizers(orbit_name):
    return orbits[orbit_name].generators()



def map_leech2_vector(v):
    return MM0('c', v) ** -1


def mmstr(g):
    return str(MM(g))[1:]


T1 = MM0('t', 1); T2 = MM0('t', 2) 


def make_certificate_axis(name, axis, axis_orbit):
    cert = []
    cent_strings = set()
    orbits, reps = make_axis_orbit(axis, axis_orbit)
    gs = mmstr(axis.g)
    cert.append(f"axis: {name} {gs}")
    for g in orbits.generators():
         gs = mmstr(g)
         cert.append(f"cent: 1 {gs}")
         cent_strings.add(gs)
    for g in axis_orbit.generators():
         gs = mmstr(g)
         if gs not in cent_strings:      
             cert.append(f"cent: 2 {gs}")
    for v in reps:
         g = map_leech2_vector(v) 
         gs = mmstr(g)
         orbit_size = orbits.orbit_size(v)
         cert.append(f"orb:  {orbit_size}  {gs}")
         ax = axis * g
         for exp, t in zip([1,2], [T1, T2]):
             ax_t = ax * t
             ax_t_type = ax_t.axis_type()
             h = ax_t.reduce_G_x0()
             hs = mmstr(h)
             cert.append(f"tau{exp}: {ax_t_type}  {hs}")
    return "\n".join(cert) + "\nend:\n"



def compute_certificate():
    configure_axis_group() 
    all_orbits = load_orbits()
    pool_data = []
    for name, axis in AXES.items():
        orbit = all_orbits[name]
        pool_data.append((name, axis, orbit))

    with Pool() as pool:
       cert_list = pool.starmap(make_certificate_axis, pool_data)
    pool.join()
    cert = "".join(cert_list)
    return cert


def make_certificate(certificate_path, verbose = 0):
    s = "Computing a certificate for checking the order of the Monster"
    print(s + "...")
    cert = compute_certificate()
    if verbose:
        print(cert)
    with open(certificate_path, "wt") as f:
        f.write(cert)
    print("Certificate computed")




==> anc/order_monster/axis_orbits/axis/mat24_orbits.py <==
import os
import time
import shutil
import numpy as np
from argparse import ArgumentParser
import shelve
from multiprocessing import Pool

from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24, Xsp2_Co1
from mmgroup.axes import  Axis, set_axis_group
from mmgroup.general import Orbit_Lin2

try:
    import mmgroup.mm_reduce
    from mmgroup import MM
except (ImportError, ModuleNotFoundError):
    MM = MM0

def configure_axis_group():
    set_axis_group(group = MM0, shorten = False) 

configure_axis_group()

AXES = Axis.representatives()
G = Axis.group

orbits = [
'2A', '2B', '4A', '4B', '4C', '6A', '6C', '8B', '6F', '10A', '10B', '12C'
]


SHELVE_PATH = os.path.join(os.path.split(__file__)[0], "shelve")
SHELVE_NAME = os.path.join(SHELVE_PATH,"mat24_orbit_tables")


MP = True

##################################################################





def find_axis_centralizer(orbit, verbose = False, g_start = None):
    g1 = g_start if g_start is not None else  G('r', 'G_x0')
    rep = AXES[orbit].copy()
    ax = rep * g1
    g2 = ax.reduce_G_x0()
    assert rep * g1 * g2 == rep
    return g1 * g2

def display_general_header():
    s = """
Generators of centralizers of 2A axes in G_x0.
We display one representative of each G_x0 orbit of 2A axes.
Central involution z of G_x0: %s
Standard 2A involution \\beta: %s
"""
    std_ax = AXES['2A']
    print(s % (std_ax.g_central, std_ax.g_axis_start))



def display_orbit_header(orbit):
    s = """
Orbit %s
Representative of orbit is t = \\beta ** h
t = %s
h = %s
Central involution i = (t * z) ** %d of dihedral group <t, z>
i = %s
mmgroup character chi_G_x0 of involution i: %s
class of involution i: %s
"""
    ax = AXES[orbit]
    z = MM(ax.g_central)
    h = MM(ax.g)
    t = MM(ax.g_axis)
    o, i = (t * z).half_order()
    ch = i.chi_G_x0()
    iclass, _ = i.conjugate_involution_G_x0()
    print(s % (orbit, t, h, o//2, i, ch, iclass))




def make_generators_orbit(orbit, n_generators = 10, verbose = 0):
    if verbose:
        for i in range(3):
            AXES[orbit].display_sym(i, text="t**%d" % i)
        print(orbit)
    gen = []
    for i in range(n_generators):
        gen.append(find_axis_centralizer(orbit, verbose))
    if None in gen:
        raise ValueError("Could not find generator for orbit")
    return gen

def make_generators(n_generators = 10, verbose = 0):
    #initialize_all()
    if verbose:
        print("Orbits analysed:\n%s" % orbits)
    d = {}
    if MP and not verbose:
        args = []
        for orbit in orbits:
            args.append((orbit, n_generators, verbose))
        with Pool() as pool:
            res = pool.starmap(make_generators_orbit, args)
        pool.join()
        for i, orbit in enumerate(orbits):
            d[orbit] = res[i]
    else:
        for orbit in orbits:
            gen = make_generators_orbit(orbit, n_generators, verbose)
            d[orbit] = gen
    if verbose:
        print("Generators of centralizers found for orbits:")
        print(list(d.keys()))
    return d

########################################################################


def _pickle_generators(generator_list):
    a = np.zeros((len(generator_list), 10), dtype = np.uint32)
    for i, gen in enumerate(generator_list):
        mm = Xsp2_Co1(gen).mmdata
        a[i, :len(mm)] = mm
    return a

def _unpickle_generators(a):
    return [Xsp2_Co1('a', data) for data in a]

_PIC = _pickle_generators, _unpickle_generators

def _map_generator(g):
    return g.as_compressed_Co1_bitmatrix()


MAX_ORBIT_SAMPLE_SIZE = 8

def type4_orbits_samples(orbits):
    assert isinstance(orbits, Orbit_Lin2)
    reps = [v for v in orbits.representatives()[0]
        if XLeech2(v).type == 4]
    ls = MAX_ORBIT_SAMPLE_SIZE + 2
    orbit_samples = np.zeros((len(reps), ls), dtype = np.uint32)
    for i, v in enumerate(reps):
        orbit = orbits.orbit(v)
        size = min(len(orbit), MAX_ORBIT_SAMPLE_SIZE)
        sample = np.random.choice(orbit, size, replace = False) 
        orbit_samples[i, 0] = v
        orbit_samples[i, 1 : len(sample) + 1] = sample
    return orbit_samples


def get_orbits(generators):
    orbits = Orbit_Lin2(_map_generator, generators)
    orbit_samples = type4_orbits_samples(orbits)
    #return orbits.finalize()
    #print("len", len(orbits.a), orbits.n_orbits())
    #orbits.finalize()
    compressed_orbits = orbits.compress(orbit_samples[:, 0])
    #print("ok")
    return compressed_orbits, orbit_samples

PICKLE_FUNTIONS = None

def store_pickle_functions():
    global PICKLE_FUNTIONS
    if PICKLE_FUNTIONS is None: 
        orbits = Orbit_Lin2(_map_generator)
        _, PICKLE_FUNTIONS = orbits.pickle(*_PIC)


def compute_orbits(n_generators = 10, store = True, verbose = 0):
    print("Computing orbits...")
    store_pickle_functions() 
    d = make_generators(n_generators, verbose)
    list_orbit_names, list_generators = list(d.keys()), list(d.values()) 
    if MP:
        with Pool() as pool:
            #list_lin2_orbits = pool.map(get_orbits, list(list_generators))
            orbits_samples = pool.map(get_orbits, list(list_generators))
        pool.join()
    else:
        orbits_samples = [get_orbits(y) for y in list_generators]
    #d = dict(zip(list_orbit_names, list_lin2_orbits))
    list_orbits = [orbits for orbits, _ in orbits_samples]
    list_samples = [samples for _, samples in orbits_samples]
    d = dict(zip(list_orbit_names, list_orbits))
    d_samples = dict(zip(list_orbit_names, list_samples))
    if store:
         d_pic = {}
         for name, obj in d.items():
             data, _ = obj.pickle(*_PIC)
             d_pic[name] = data
         with shelve.open(SHELVE_NAME) as db:
             db["Lin2Orbits"] = d_pic
             db["Lin2Samples"] = d_samples
         del d_pic
         print("Path of shelve:\n" + SHELVE_NAME)
    return d    

_LOADED_ORBITS = None

def load_orbits():
    global _LOADED_ORBITS
    if _LOADED_ORBITS is not None:
        return _LOADED_ORBITS
    store_pickle_functions()
    with shelve.open(SHELVE_NAME) as db:
        d0 = db["Lin2Orbits"]
    _LOADED_ORBITS = {}
    for name, pickled in d0.items():
        _LOADED_ORBITS[name] = Orbit_Lin2(pickled, PICKLE_FUNTIONS)
    del d0
    return _LOADED_ORBITS


def load_samples():
    store_pickle_functions()
    with shelve.open(SHELVE_NAME) as db:
        d = db["Lin2Samples"]
    return d



def __type4_orbits(orbits):
    assert isinstance(orbits, Orbit_Lin2)
    reps = [v for v in orbits.representatives()[0]
        if XLeech2(v).type == 4]
    return [orbits.orbit(v) for v in reps]


########################################################################



def parse_args():
    description = ('Generate centralizers of representaives of G_x0 '
    'orbits of 2A axes. ' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-n",  dest="no_mat24", action="store_true",
        help = "Do not display information about orbits in Mat24")
    parser.add_argument("-r",  dest="recompute", action="store_true",
        help="Recompute all precomputed data")
    parser.add_argument("-s",  dest="sizes", action="store_true",
        help = "Display sizes of orbits in Mat24")
    parser.add_argument("-v",  dest="verbose", action="store_true",
        help="Verbose operation" )
    
    options  = parser.parse_args()
    return options







def check_recompute(recompute = False):
    if recompute and os.path.exists(SHELVE_PATH):
        shutil.rmtree(SHELVE_PATH)   # Remove directory if it exists
    if not os.path.exists(SHELVE_PATH):
        os.makedirs(SHELVE_PATH)
        recompute = True
    return recompute



def display_orbits(d, header = True, mat24 = True, sizes = False):
    display_general_header()
    for orbit_name, axis in AXES.items():
        display_orbit_header(orbit_name)
        orbits = d[orbit_name] 
        if mat24:
            #t4 = type4_orbits(orbits)
            S = "G_x0 orbit %-3s contains %4d N_x0 orbits"
            print(S % (orbit_name, orbits.n_orbits()))
            if sizes:
                orbit_sizes = list(orbits.representatives()[1])
                orbit_sizes.sort()         
                orbit_sizes.reverse()         
                print("Orbit sizes")
                for i, s in enumerate(orbit_sizes):
                    print("%2d:%8d" % (i+1, s))
            print("Generators for orbit centralizer:")
            for g in orbits.generators():
                print(MM(g))


def check_orbits(d, verbose = 0):
    for orbit_name, axis in AXES.items():
        orbits = d[orbit_name] 
        v = axis.v15
        for g in orbits.generators():
            assert v * G(g) == v, (orbit, g,  (v * G(g))['B',:4,:4], v['B',:4,:4])
    if verbose:
        print("Centralizers of axes are correct")



if __name__ == "__main__":
    options = parse_args()
    recompute = check_recompute(options.recompute)
    if recompute:
        d = compute_orbits(n_generators = 10, store = True) 
    d = load_orbits()   
    check_orbits(d)
    display_orbits(d, not options.no_mat24, options.sizes)



==> anc/order_monster/axis_orbits/axis/shelve_content.py <==
r"""Documentation of the content of the shelve used in this application 

Name of the shelve: mat24_orbit_tables
Subdirectory:       shelve

Entries are documented in the order in that they are created.

Entry name: Lin2Orbits
Created by: mat24_orbits.py
type:       dict: str -> list of pickled instances of class Orbit_Lin2

Function ``load_orbits`` in module ``mat24_orbits`` unpickles these
instances and returns a dictionary 
``str --> instance of class Orbit_Lin2``

Let ``orbit_name`` be the name of a G_x0 orbit of 2A axes. A standard
representative ``axis`` of that orbit is given by 
``mmgroup.axes.Axis.representatives()[orbit_name]``.
The functions in module mat24_orbits.py compute a set of generators
of the centralizer ``C`` of the axis ``axis`` in the group
G_x0. This set of generators is stored in the instance ``y`` of class
``mmgroup.general.Orbit_Lin2``. Here ``y`` is the
value of the dictionary for the key ``orbit_name``.

In ``y`` we store the generators of centralizer ``C`` and also the
operation of ``C`` on the leech lattice mod 2. The methods of class
``Orbit_Lin2`` allow us to retrieve the set of generators of ``C``
and to compute the action of ``C`` on the Leech lattice mod 2.
Object ``y`` also contains representatives of all orbits of type-4
vectors in  the Leech lattice mod 2 under the action of ``C``. 



Entry name: Lin2Samples
Created by: mat24_orbits.py
type:       dict: str -> 2-dimensional numpy array 

Let ``orbit_name`` be the name of a G_x0 orbit of 2A axes. Let ``y``
be the value of "<shelve>["Lin2Orbits"][orbit_name]", as in the
description of entry **Lin2Orbits** of the shelve. Object ``y``
essentially contains the  centralizer ``C`` of the axis given by
``mmgroup.axes.Axis.representatives()[orbit_name]``.
Then method ``y.representatives()`` returns a pair ``(reps, sizes)``,
where ``reps`` is a transversal of the orbits on the type-4 vectors
in the Leech lattice mod 2 under the action of ``C``. If ``reps[i]``
is such a type-4 vector then 
``<shelve>["Lin2Samples"][orbit_name][i]`` is a small array of
type-4 vectors in the same orbit as ``reps[i]``. This array is always
terminated by one or more zero vectors. This array of type-4 vectors
is used for internal tests.


Entry name: mat24_suborbits
Created by: suborbits.py
type:       dict: pair(str, str) -> int

The keys of the dictionary are pairs ``(source, destination)``
indicatings pair of G_x0 orbits. Each G_x0 orbit consists of 8292375
N_x0 orbits, and the trialiy map and its inverse map each member
of an N_x0 orbit to the same pair of destination orbits, if we
consider the latter pair as unordered. Alltogether, there are 
2*8292375 ways how a source G_x0 orbit can be mapped to a destination
orbit. The dictionary value for the key ``(source, destination)``
indicates in how many ways the G_x0 orbit ``source`` is mapped to  
the G_x0 orbit ``destination``. 


Entry name: ORBIT_SIZES
Created by: eigenvals_monster.py
type:       dict: str -> int

Maps the names of the G_x0 orbits of the 2A axes (defined as in entry
"CENTRALIZERS") to their sizes.


Entry name: MAP_SUBORBIT
Created by: watermark_suborbits.py
type:       dict: (watermark) -> int

We number the N_x0 orbits of 2A axes (also called suborbits in file
``watermark_suborbits.py``) with integers. These numbers are ordered
first by the standard order of the G_x0 orbits to which an N_x0 orbit
belongs. In a next step the N_x0 orbits ared orderd by the size of
their centralizers (in decreasing order). Function ``watermark_axis``
in file ``watermark_suborbits.py`` computes some watermark of an axis
that is invariant under the operation of ``N_x0``. This watermark is
a tuple of (tuples of) integers and strings. Dictionary 
``MAP_SUBORBIT`` maps such a watermark of an axis to the number of
the N_x0 orbit of that axis.


Entry name: SUBORBIT_REPRESENTATIVES
Created by: watermark_suborbits.py
type:       list of axes of type Axis

N_x0 orbits of 2A axes are numbered with integers as described in the
previous section. Entry ``i`` of array ``SUBORBIT_REPRESENTATIVES`` 
describes the representative of the N_x0 orbit ``i``. It is a triple
``(orbit_name, entry, v)`` such that the axis representing the
suborbit is ``AXES[orbit_name] * MM0('c', v) ** -1``. Here ``AXES``
is the precomputed dictionary ``mmgroup.axes.Axis.representatives()``
that maps the names of the the name of a :math:`G_{x0}` orbit to 
the axis representing the orbit. 

Let ``lin2_orbits`` be the dictionary obtained from entry 
``Lin2Orbits`` of the shelve. Then 
``reps = lin2_orbits[orbit_name].representatives()[0]`` is the
list of representatives of the orbits of the centralizer of the axis
``AXES[orbit_name]`` on the type-4 vectors in the Leech lattice
(mod2). We have ``v == reps[entry]``.



Entry name: SUBORBIT_SIZES
Created by: watermark_suborbits.py
type:       list of integers

N_x0 orbits of 2A axes are numbered with integers. Entry ``i`` of
array ``SUBORBIT_SIZES`` contains the size of the N_x0 orbit ``i``.



Entry name: SUBORBIT_CENTRALIZERS
Created by: watermark_suborbits.py
type:       list of list of strings

N_x0 orbits of 2A axes are numbered with integers. For each of these 
orbits we compute a representative as in the description of entry
"SUBORBIT_REPRESENTATIVES" of thei shelve. Entry ``i`` of array
``SUBORBIT_CENTRALIZERS`` is a list of strings corresponding
to random elements of the centralizer of the representative of the
the i-th N_x0 orbit. The (random) generators of a centralizer are
modified so that most the first of these generators will be odd,
i.e. in N_x0 \ N_xyz.



Entry name: SUBORBIT_SIZES_2
Created by: check_all_suborbits.py
type:       list of triples ``(e, g, s)``

N_x0 orbits of 2A axes are numbered with integers. Entry ``i`` of
array ``SUBORBIT_SIZES_2`` dscribes the 2 structure of the
centralizer of the i-th N_x0 orbit. Here :math:`N_x0` has structure
:math:`2^[2+11+22}.(M_{24} \times 2)`. The centralizer of the i-th
N_x0 orbit has a corresponding structure :math:`2^e.(G \times 2^s)`.
For the triple  ``(e, g, s)`` the entry ``e`` is 5-tuple describing
the structure of :math:`2^e`, the entry ``g`` is the order of the
group :math:`G`, and entry ``s`` is the exponent of the group 
:math:`2^s`.

Part ``e`` is a tuple of length 5 describing a subgroup of the
2 group :math:`2^{2+11+22}`.  The exponent of the 2 group is
decomposed  as : math:`1+1+11+11+11`, with the i-th component
``e_i`` generated by the following generators:
    
e_0:  :math:`x_{-1}`  
    
e_1:  :math:`x_{\Omega}`  
    
e_2:  :math:`x_{\delta}, \;  \delta \in \mathcal{C}^* \, \mbox{even}`  
    
e_3:  :math:`x_{d}, \;  d \in \mathcal{C}  
    
e_4:  :math:`y_{d}, \;  d \in \mathcal{C}  

For more details, see function ``order_Nx0`` in module ``utilities``.
"""



==> anc/order_monster/axis_orbits/axis/suborbits.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
from multiprocessing import Pool
import shelve



from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24, MM
from mmgroup.general import Orbit_Lin2

from mat24_orbits import AXES, configure_axis_group
from mat24_orbits import SHELVE_NAME 
from mat24_orbits import load_orbits, load_samples

configure_axis_group() 





def centralizers(orbit_name):
    return orbits[orbit_name].generators()



def map_leech2_vector(v):
    return MM0('c', v) ** -1



def triality_orbits(axis, g = MM0()):
    def name(o):
       assert 0x11 <= o < 0xC6
       return str(o >> 4) + "?ABCDEFGH"[o & 0xf]
    mode = 0x16
    ax_d, g_d = axis.v15.data, g.mmdata 
    axtypes = mm_reduce_op_2A_axis_type(ax_d, g_d, len(g_d), mode)
    tlist = [(axtypes >> i) & 255  for i in (8, 16)]
    tlist.sort()
    return name(tlist[0]), name(tlist[1])

T1 = MM0('t', 1); T2 = MM0('t', 2) 


def py_triality_orbits(axis, g = MM0()):
    ax = axis * g
    lst = [(ax * T1).axis_type(), (ax * T2).axis_type()]
    lst.sort()
    return tuple(lst)

try:
    from mmgroup.mm_reduce import mm_reduce_op_2A_axis_type
except  (ImportError, ModuleNotFoundError):
    triality_orbits = py_triality_orbits

def is_good_axis(axis):
    orbit = axis.axis_type()
    g = axis.reduce_G_x0()
    ref_axis = AXES[orbit]
    return (axis * g).v15 == ref_axis.v15




N = 8
N_VERIFY = 1

def process_orbit(orbit_name, axis, orbits, samples, verbose = False):
    d = defaultdict(int)
    if verbose:
        print("orbit", orbit_name)
    reps, lengths = orbits.representatives()
    for i, v in enumerate(reps):
        v_list = samples[i]
        assert v_list[0] == v
        g = map_leech2_vector(v)
        ref_img = triality_orbits(axis, g)
        for j, v1 in enumerate(v_list[1:]):
            if v1 == 0:
                break
            g = map_leech2_vector(v1)
            img = triality_orbits(axis, g)
            if verbose:
                print("%-3s %2d: %s" % (orbit_name, i+1, img))
            assert img == ref_img, (img, ref_img)
            if j >= N_VERIFY:
                continue
            #print("*")
            for t in T1, T2:
                assert is_good_axis(axis * g * t)
        d[(orbit_name, ref_img[0])] += lengths[i]
        d[(orbit_name, ref_img[1])] += lengths[i]
    return d


MP = True

def check_monster_axes(verbose = 0):
    orbits = load_orbits()
    samples = load_samples()
    assert isinstance(list(orbits.values())[0], Orbit_Lin2)
    print("Checking 2A axes in Monster")
    data = [(name, axis, orbits[name], samples[name])
        for name, axis in AXES.items()]
    if MP:
        with Pool() as pool:
            orders = pool.starmap(process_orbit, data)
        pool.join()
    else:
        orders = [process_orbit(*y) for y in data]
    d = defaultdict(int)
    for o in orders:
        d.update(o)

    if verbose:
        for o, n in d.items():
            print(o, n)
    with shelve.open(SHELVE_NAME) as db:
        db["mat24_suborbits"] = d
    print("Axes are as expected")    



if __name__ == "__main__":
    #from mat24_orbits import initialize_all
    #initialize_all()
    check_monster_axes(verbose = 0)



==> anc/order_monster/axis_orbits/axis/watermark_suborbits.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
import shelve

from mmgroup import MM0, MM, AutPL, Xsp2_Co1, XLeech2

from mat24_orbits import SHELVE_NAME 
from mat24_orbits import load_orbits, load_samples
from mat24_orbits import Axis, configure_axis_group 

sys.path.append(os.path.join("..", "utilities"))
from utilities import trim_N_x0
sys.path.pop()

OMEGA = XLeech2(0x800000)
NEG_OMEGA = -OMEGA
CENTRALIZER_SIZE = 30

configure_axis_group()

DICT_NAME = "monster_tables"

AXES = Axis.representatives()
ORBITS = list(AXES.keys())
# print(ORBITS)
ORBIT_KEYS = {}  # for sorting orbits
for orbit in ORBITS:
    ORBIT_KEYS[orbit] = AXES[orbit].stage, int(orbit[:-1]), orbit[-1]

orbits_dict = load_orbits()
samples_dict = load_samples()
reps_dict, lengths_dict = {}, {}
for name, orbits in orbits_dict.items():
    reps, lengths = orbits.representatives()
    reps_dict[name] = reps
    lengths_dict[name] = lengths



def watermark_axis(axis):
    _, h_even, _ = axis.profile_Nxyz((0, 0), 0)
    _, h_odd, _ = axis.profile_Nxyz((0, 1), 0)
    return min(h_even, h_odd), max(h_even, h_odd)


def trim_centralizer(c):
    pass

def suborbit_reps(axis_type):
    axis0 = AXES[axis_type]
    orbit_key = ORBIT_KEYS[axis_type]
    reps, lengths = orbits_dict[axis_type].representatives()
    samples = samples_dict[axis_type]
    assert len(reps) == len(samples) == len(lengths)
    for v, sample, length in zip(reps, samples, lengths):
        g_transform  = Xsp2_Co1('c', v) ** -1
        axis = axis0 * g_transform
        watermark0 = watermark_axis(axis)
        #print(hex(v), length)
        for d in [v1 for v1 in sample if v1]:
            axis_d = axis0 * Xsp2_Co1('c', d) ** -1 # *Xsp2_Co1('l', 1)
            watermark_d = watermark_axis(axis_d) 
            assert watermark_d == watermark0, (
               watermark_d, watermark0)
            axis_d1 = axis_d * Xsp2_Co1('r', 'N_x0')
            watermark_d1 = watermark_axis(axis_d1) 
            assert watermark_d1 == watermark0, (
               watermark_d1, watermark0)
        # Compute centralizer of axis in N_x0
        c = [orbits_dict[axis_type].rand_stabilizer(v) ** g_transform
            for i in range(CENTRALIZER_SIZE)]
        c = trim_N_x0(c)
        axis_key =  orbit_key + (length,)
        #print(axis_key)
        yield axis, axis_key, c    



def check_watermarks():
    S_OK = "All %2d suborbits could be separated"
    S_BAD = "Suborbit clusters of sizes %s found"
    bad_cases = []
    total_orbits = 0
    total_watermarks = set()
    watermark_dict = defaultdict(list)
    clusters = []
    n = 0
    for orbit in ORBITS:
        for i, (axis, key, c) in enumerate(suborbit_reps(orbit)):
            watermark = watermark_axis(axis)
            n += 1
            watermark_dict[watermark].append((orbit, i, axis, key, c))
            #print(watermark)
            total_watermarks.add(watermark)
            neg = False 
            for g in c:
                OMEGA_transformed = OMEGA * g 
                assert OMEGA_transformed in [OMEGA, NEG_OMEGA]
                neg |= OMEGA_transformed == NEG_OMEGA
            if watermark[0] == watermark[1]:
                if not neg:
                    #print("WTF", key, watermark_axis(axis))
                    pass
            else:
                assert not neg
    ok = n == len(total_watermarks) == len(watermark_dict)
    if ok:
        print(S_OK % n)
        watermark_dict_new = {} 
        for w, value_list in watermark_dict.items():
            assert len(value_list) == 1
            watermark_dict_new[w] = value_list[0]
        return watermark_dict_new
    else:
        for w, value_list in watermark_dict.items():
            if len(value_list) > 1:
                clusters.append(len(value_list))
                bad_cases.append(value_list)
                print([(x[0], x[1], x[3]) for x in value_list]) 
        print(S_BAD % (clusters))
        ERR = "Watermarking of suborbits has failed"
        raise  ValueError(ERR)  
 

def suborbit_key(watermark):
    orbit, i, axis, axis_key, _ = WATERMARK_DICT[watermark]
    w_axes = [watermark_axis(axis * MM0('t', e)) for e in (1,2)]
    key1, key2 = [WATERMARK_DICT[w][3] for w in w_axes]
    if key1 > key2:
        key1, key2 = key2, key1
    return axis_key, key1, key2, watermark
    


def number_suborbits(verbose = True):
    global WATERMARK_DICT
    global MAP_SUBORBIT
    WATERMARK_DICT = check_watermarks()
    MAP_SUBORBIT = {}
    suborbits = list(WATERMARK_DICT.keys())
    suborbits = sorted(suborbits, key = suborbit_key)
    #print(len(suborbits))
    last = (None,)
    for i, watermark in enumerate(suborbits):
        current = suborbit_key(watermark)
        assert current != last
        if verbose:
            print(i, current[:-1])
            if current[:-1] == last[:-1]:
                print("Non-canonic disambiguation!")
        MAP_SUBORBIT[watermark] = i
        last = current

def enhance_map_suborbit():
    global MAP_SUBORBIT
    map_new = {}
    for (h0, h1), suborbit in MAP_SUBORBIT.items(): 
        map_new[(h1,h0)] = suborbit
    MAP_SUBORBIT.update(map_new)

def suborbit_to_representative(verbose = 1):
    global SUBORBIT_REPRESENTATIVES, SUBORBIT_SIZES
    global SUBORBIT_CENTRALIZERS
    N = 16584750  // 2  #  No of type-4 vector in Leech lattice mod 2
    a = [None] * len(MAP_SUBORBIT)
    SUBORBIT_SIZES = [None] * len(MAP_SUBORBIT)
    SUBORBIT_CENTRALIZERS = [None] * len(MAP_SUBORBIT)
    with shelve.open(SHELVE_NAME) as db:
        orbit_sizes = db["ORBIT_SIZES"]
    for name in ORBITS:
        #reps, lengths = orbits_dict[name].representatives()
        reps, lengths = reps_dict[name], lengths_dict[name]
        axis0 = AXES[name]
        for i, data in enumerate(reps):
            axis = axis0 * MM0('c', data) ** -1
            watermark = watermark_axis(axis)
            suborbit_no = MAP_SUBORBIT[watermark]
            a[suborbit_no] = (name, i, data)
            orbit_size = orbit_sizes[name]
            size, mod = divmod(lengths[i] * orbit_size, N)
            assert mod == 0
            #print(suborbit_no, watermark)
            SUBORBIT_SIZES[suborbit_no] = size
            centralizer = WATERMARK_DICT[watermark][4] 
            SUBORBIT_CENTRALIZERS[suborbit_no] = [
                str(MM(g)) for g in centralizer ]
    for entry in a:
        assert entry is not None
    SUBORBIT_REPRESENTATIVES = a
    assert sum(SUBORBIT_SIZES) == sum(orbit_sizes.values())
    if verbose:
        for i, entry in enumerate(a):
            print(i, entry)


def suborbit_sample_axes():
    with shelve.open(SHELVE_NAME) as db:
        representative_data = db["SUBORBIT_REPRESENTATIVES"]
    representatives = []
    for i, (orbit_name, entry, v) in enumerate(representative_data):
        assert v == reps_dict[orbit_name][entry]
        representatives.append(AXES[orbit_name] * MM0('c', v) ** -1) 
    return representatives


def final_check():
    from check_all_suborbits import check_suborbits
    print("Checking N_x0 of suborbits ...")
    check_suborbits(check = True, verbose = False)           
    print("Check of suborbits passed")

       
       
VERBOSE = 0   
def watermark_suborbits():
    number_suborbits(verbose = VERBOSE)
    suborbit_to_representative(verbose = VERBOSE)
    enhance_map_suborbit()
    with shelve.open(SHELVE_NAME) as db:
        db["MAP_SUBORBIT"] = MAP_SUBORBIT
        db["SUBORBIT_REPRESENTATIVES"] = SUBORBIT_REPRESENTATIVES
        db["SUBORBIT_SIZES"] = SUBORBIT_SIZES
        db["SUBORBIT_CENTRALIZERS"] = SUBORBIT_CENTRALIZERS
    print("Suborbit data written to shelve")
    final_check()


if __name__ == "__main__":
   watermark_suborbits()



==> anc/order_monster/axis_orbits/baby_axis.py <==
import sys
import os
import time
import shutil
import numpy as np
from argparse import ArgumentParser
import shelve
import time


sys.path.append("baby_axis")
sys.path.append("utilities")
from requirements import check_requirements
check_requirements()


from mat22_orbits import check_recompute, compute_orbits
from mat22_orbits import load_orbits, check_orbits, display_orbits
from suborbits import check_monster_axes
from display_suborbits import display_suborbit_table
from check_all_suborbits import check_suborbits, print_input_for_gap
from check_all_suborbits import call_gap
from cleanup import remove_intermediate_files


CERTIFICATE_PATH = os.path.join("certificates", "baby_axis_certificate.txt")



def parse_args():
    description = ('Display information about H '
    'orbits of feasible 2A axes. ' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("--all",  dest="all",
        action="store_true",
        help = "Display all information available")
    parser.add_argument("--check-cert",  dest="check_cert",
        action="store_true",
        help = "Check a certificate for computing the number of axes")
    parser.add_argument("--make-cert",  dest="make_cert",
        action="store_true",
        help = "Generate a certificate for computing the number of axes")
    parser.add_argument("--show-Gx0-cent",  dest="show_Gx0_cent",
        action="store_true",
        help = "Display generators for centralizers of G_x0 orbits of axes")
    parser.add_argument("--show-Gx0-orbits",  dest="show_Gx0_orbits",
        action="store_true",
        help = "Display G_x0 orbits of axes and their centralizers")
    parser.add_argument("--show-Gx0-orders",  dest="show_Gx0_orders",
        action="store_true",
        help = "Display orders of centralizers of G_x0 orbits of axes")
    parser.add_argument("--show-N0-orbits",  dest="show_N0_orbits",
        action="store_true",
        help = "Display table of N_0 orbits of axes and their centralizers")
    parser.add_argument("--show-Nx0-orbits",  dest="show_Nx0_orbits",
        action="store_true",
        help = "Display N_x0 orbits of axes, their sizes and G_x0 orbits")
    parser.add_argument("--show-Nxyz-orbits",  dest="show_Nxyz_orbits",
        action="store_true",
        help = "Display Decomposition of N_x0 orbits into N_xyz orbits")
    parser.add_argument("--show-suborbits",  dest="show_suborbits",
        action="store_true",
        help = "Display suborbit diagram for G_x0 orbits of axes")
    parser.add_argument("-r",  dest="recompute", action="store_true",
        help="Recompute all precomputed data")
    parser.add_argument("-t",  dest="latex", action="store_true",
        help = "Display data in format suitable for LaTex (if supported)")
    parser.add_argument("-v",  dest="verbose", action="store_true",
        help="Verbose operation" )
    
    options  = parser.parse_args()
    return options



N_DISPLAY_BLOCKS = 0
def new_block(is_block):
    global N_DISPLAY_BLOCKS
    if N_DISPLAY_BLOCKS:
        print("_" * 78)
    N_DISPLAY_BLOCKS |= bool(is_block)


if __name__ == "__main__":
    options = parse_args()
    d_all = options.all
    if options.recompute:
        remove_intermediate_files()
    recompute = check_recompute(options.recompute)
    if recompute:
        start_time = time.time()
        new_block(recompute)
        d = compute_orbits(n_generators = 10, store = True)
        check_monster_axes()
        from eigenvals_baby import compute_orbits
        compute_orbits()
        from watermark_suborbits import watermark_suborbits
        watermark_suborbits()
        from centralizer_orders import centralizer_orders
        centralizer_orders()
        check_suborbits(check = True, verbose = False)
        t = time.time() - start_time
        T = "Run time for generating tables: %.2f s"
        print(T % t)
        print_input_for_gap()
        gap_ok = call_gap()
    d = load_orbits()   
    check_orbits(d)
    if d_all or options.show_Gx0_cent:
        new_block(all or options.show_Gx0_cent)
        display_orbits(d)
    if d_all or options.show_suborbits:
        new_block(all or options.show_suborbits)
        from display_suborbits import display_suborbit_table
        display_suborbit_table(options.latex)
    if d_all or options.show_Gx0_orbits:
        new_block(all or options.show_G_x0_suborbits)
        from eigenvals_baby import show_eigenvals
        show_eigenvals(options.latex, Nxyz=True)
    if d_all or options.show_Gx0_orders:
        new_block(all or options.show_G_x0_orders)
        from centralizer_orders import centralizer_orders
        centralizer_orders(recompute = False, verbose = 1)
    if d_all or options.show_Nx0_orbits:
        new_block(all or options.show_N_x0_orbits)
        check_suborbits(check = False, verbose = True)

    if d_all or options.show_N0_orbits:
        new_block(all or options.show_N0_orbits)
        from display_N0_suborbits import display_N0_orbits
        display_N0_orbits(options.latex)
    if d_all or options.show_Nxyz_orbits:
        new_block(all or options.show_Nxyz_orbits)
        from display_N0_suborbits import display_Nxyz_orbits
        display_Nxyz_orbits(options.latex)
    if d_all or options.make_cert:
        new_block(all or options.make_cert)
        from make_baby_certificate import make_baby_certificate
        make_baby_certificate(CERTIFICATE_PATH)
    if d_all or options.check_cert:
        new_block(all or options.check_cert)
        from certificates.check_baby_axis_certificate import check_baby_certificate
        check_baby_certificate(CERTIFICATE_PATH)
       




==> anc/order_monster/axis_orbits/baby_axis/centralizer_orders.py <==
import sys
import os
from collections import defaultdict, OrderedDict
import numpy as np
from multiprocessing import Pool
import shelve

from mmgroup import MM0, XLeech2, mat24, MM, Xsp2_Co1
from mmgroup.mm_op import mm_op_compare_abs
from mmgroup.general import Orbit_Lin2
from mmgroup.general import Orbit_Elem2


from mat22_orbits import SHELVE_NAME 
from mat22_orbits import load_orbits
sys.path.append(".")
sys.path.append(os.path.join("..", "axis_orbits"))
from utilities import compute_order


MAT22_SIZE = 22*21*20*16*3
N_TYPE42_VECTORS = 46575
CO_2_SIZE = 2**11 * MAT22_SIZE * N_TYPE42_VECTORS
H_PLUS_SIZE = 2**24 * CO_2_SIZE


def centralizer_orders(recompute = True, with_pool = True, verbose = 0):
    with shelve.open(SHELVE_NAME) as db:
        #print(list(db.keys()))
        orbit_sizes = db["ORBIT_SIZES"]

    c =  load_orbits() 
    axis_types = list(c.keys()) 
    axis_centralizers = list(c.values())
    
    del c
    d = {}
    if recompute:
        if with_pool: 
            with Pool() as pool:
                orders = pool.map(compute_order, axis_centralizers)
            pool.join()
        else:
            orders = [compute_order(x) for x in axis_centralizers]
    else:
        with shelve.open(SHELVE_NAME) as db:
            d = db["ORBIT_CENTRALIZERS"]
        orders = [d[name] for name in axis_types]

    if verbose:
        print(
"""Orders of the centralizers of the H orbits of feasible axes.

Here G_x0 is decmposed as Z = {1,x} < Q_x0 < G_x0; and we 
display the corresponding decmpositions of the centralizers."""
)    
        fmt = "%-33s %22s"
        print(fmt % ("Order of Z is:", 2))
        print(fmt % ("Order of Q_x0' = 2^{1+1+22} is:", 2**24))
        print(fmt % ("Order of Co_2 is:", CO_2_SIZE))
        print(fmt % ("Order of H = 2^{1+1+22}.Co_2 is:", H_PLUS_SIZE))
        print()
        s = "%4s %2s %9s %15s %19s   %s" % (
          "Name", "Z", "Q_x0'/Z", "H/Q_x0'", "No. of H orbits", "status"
        )
        print(s)
    for i, name in enumerate(axis_types):
        f_c, f_x, f = orders[i]
        os = orbit_sizes[name]
        product = f_c * f_x * f * os
        ok = 'ok' if product ==  H_PLUS_SIZE else 'failed'
        if verbose:
            print("%4s %2d %9d %15d %19d   %s" % 
                (name, f_c, f_x, f, os, ok)) 
        #print(product) 
        d[name] = orders[i]
    with shelve.open(SHELVE_NAME) as db:
        db["ORBIT_CENTRALIZERS"] = d
    return d


if __name__ == "__main__":
    centralizer_orders(with_pool = True)



==> anc/order_monster/axis_orbits/baby_axis/check_all_suborbits.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
import shelve
from multiprocessing import Pool

from mmgroup import MM0, XLeech2, GCode, Octad, Xsp2_Co1
from mmgroup.general import Random_Subgroup

from mat22_orbits import SHELVE_NAME, load_orbits 
from mat22_orbits import BabyAxis 


sys.path.append(os.path.join("..", "utilities"))
from utilities import order_Nx0, is_Nx0_odd
from utilities import MM_to_GAP
from utilities_gap import create_input_for_gap, run_gap
sys.path.pop()


MP = 1   # Use multiprocessing for checks, when set

MAT22_SIZE = 22*21*20*16*3
N_X0_SIZE = (MAT22_SIZE * 2) << 34

OMEGA = XLeech2(0x800000)
NEG_OMEGA = -OMEGA

AXES = BabyAxis.representatives()


GAP_DIR = os.path.split(__file__)[0]
GAP_INPUT = os.path.join(GAP_DIR, "Nx0_orbit_structure.g")
GAP_OUTPUT = os.path.join(GAP_DIR, "Nx0_orbit_structure.txt")


def load_tables():
    global MAP_SUBORBIT, SUBORBIT_REPRESENTATIVES, SUBORBIT_SIZES
    global ORBITS, GENERATOS
    global SUBORBIT_CENTRALIZERS
    with shelve.open(SHELVE_NAME) as db:
        MAP_SUBORBIT = db["MAP_SUBORBIT"]
        SUBORBIT_REPRESENTATIVES = db["SUBORBIT_REPRESENTATIVES"]
        SUBORBIT_SIZES = db["SUBORBIT_SIZES"]
        SUBORBIT_CENTRALIZERS = db["SUBORBIT_CENTRALIZERS"]  
        ORBITS = load_orbits()



def suborbit_axis(axis):
    from watermark_suborbits import watermark_axis
    wm = watermark_axis(axis)
    return MAP_SUBORBIT[wm]



def test_hash_axes():
    from watermark_suborbits import suborbit_sample_axes
    hashes = set()
    for axis in suborbit_sample_axes():
        h_list = [axis.profile_Nxyz(t = (0,i))[1] for i in (0,1)]
        for h in h_list:
            assert h not in hashes
        for h in h_list:
            hashes.add(h)




def check_one_suborbit(i, ref_axis, entry, v, suborbit_size, centralizer, map):
    # orbit_name, entry, v = SUBORBIT_REPRESENTATIVES[i] 
    # ref_axis = BabyAxis.representatives()[orbit_name]
    # suborbit_size = int(SUBORBIT_SIZES[i])
    # centralizer = SUBORBIT_CENTRALIZERS[i]
    # map = MAP_SUBORBIT
    from watermark_suborbits import suborbit_sample_axes
    axis = suborbit_sample_axes()[i]
    assert axis == ref_axis *  Xsp2_Co1('c', v) ** -1
    e, f, s = order_Nx0(centralizer)
    order = f << (sum(e) + s)
    assert suborbit_size * order == N_X0_SIZE
    assert s == is_Nx0_odd(centralizer[0])
    assert axis * Xsp2_Co1(centralizer[0]) == axis
    for c in sample(centralizer[1:], 5):
        assert is_Nx0_odd(c) == 0
        assert axis * Xsp2_Co1(c) == axis
    for j in range(3):
        axis1 = axis * Xsp2_Co1('r', 'N_x0 & B')
        wm = (axis1.profile_Nxyz((0, 0), 1)[1],
               axis1.profile_Nxyz((0, 1), 1)[1])
        i1 = map[wm]
        assert i == i1, (i, i1)
    return e, f, s


def check_all_suborbits():
    list_cases = []
    map = MAP_SUBORBIT
    axis_representatives = BabyAxis.representatives()
    for i, (orbit_name, entry, v) in enumerate(SUBORBIT_REPRESENTATIVES):
        ref_axis = axis_representatives[orbit_name]
        suborbit_size = int(SUBORBIT_SIZES[i])
        centralizer = SUBORBIT_CENTRALIZERS[i]
        list_cases.append((
            i, ref_axis, entry, v, suborbit_size, centralizer, map))
    if MP:
        nprocesses = max(1, min(16, os.cpu_count() - 2))
        with Pool(processes = nprocesses) as pool:
            c = pool.starmap(check_one_suborbit, list_cases, chunksize = 8)
        pool.join()
    else:
        c = [check_one_suborbit(*args) for args in list_cases]
    with shelve.open(SHELVE_NAME) as db:
        db["SUBORBIT_SIZES_2"] = c




def display_suborbits():
    from watermark_suborbits import suborbit_sample_axes
    sample_axes = suborbit_sample_axes()
    hd_fmt = "%5s: %4s   %10s  %20s  %4s"
    print(hd_fmt % ("Orbit", "G_x0", "Images", "Orbit size", "#odd"))
    fmt = "%5d: %4s   {%3d, %3d}  %20d  %4s"
    with shelve.open(SHELVE_NAME) as db:
        suborbit_sizes2 = db["SUBORBIT_SIZES_2"]
    for i, _ in enumerate(SUBORBIT_REPRESENTATIVES):
        axis = sample_axes[i]
        orbit = axis.axis_type()
        assert suborbit_axis(axis) == i
        images = [suborbit_axis(axis * MM0('t', e)) for e in (1,2)]
        images.sort()
        size = SUBORBIT_SIZES[i]
        s = 2 >> suborbit_sizes2[i][2]
        print(fmt % (i, orbit, images[0], images[1], size, s))
    

def check_suborbits(check = True, verbose = False):
    load_tables()
    if check:
        #print(11)
        check_all_suborbits()
        #print(22)
        test_hash_axes()
    if verbose:
        display_suborbits()




def parse_args():
    description = ('Check centralizers of representaives of N_x0 '
    'orbits of 2A axes. ' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-n",  dest="no_check", action="store_true",
        help = "Do not chckt orbits")
    parser.add_argument("-s",  dest="sizes", action="store_true",
        help = "Display sizes of orbits in Mat24")
    parser.add_argument("-g",  dest="gap", action="store_true",
        help = "Display input for GAP stucture description")
    options  = parser.parse_args()
    return options


def print_input_for_gap():
    f_in = GAP_INPUT
    f_out = GAP_OUTPUT
    with shelve.open(SHELVE_NAME) as db:
        centralizers = db["SUBORBIT_CENTRALIZERS"]
        orders = [x[1] for x in db["SUBORBIT_SIZES_2"]] 
    create_input_for_gap(centralizers, orders, f_in)

def call_gap():
    run_gap(GAP_INPUT, GAP_OUTPUT)


def ___display_output_for_gap():
    """Deprecated"""
    with shelve.open(SHELVE_NAME) as db:
        centralizers = db["SUBORBIT_CENTRALIZERS"]
    for i, c in enumerate(centralizers):
        g = MM_to_GAP(c)
        print(f"""G{i} = Group(
{g});
Print(G{i} = StructureDescription(G{i}, "\\n");
""")

if __name__ == "__main__":
    opt = parse_args()
    check_suborbits(check = not opt.no_check, verbose = opt.sizes)
    if opt.gap:
         display_output_for_gap()


==> anc/order_monster/axis_orbits/baby_axis/display_N0_suborbits.py <==
"""This is a submodule for module ``watermark_suborbits``.

The main function ``check_suborbits`` checks the N_x0 orbits computed
by module ``watermark_suborbits``.
"""

import sys
import os
from collections import defaultdict, OrderedDict
import numpy as np
from argparse import ArgumentParser
import shelve

from mat22_orbits import SHELVE_NAME, load_orbits 
from watermark_suborbits import suborbit_sample_axes

sys.path.append(os.path.join("..", "utilities"))
from utilities_gap import parse_gap_output
sys.path.pop()


MAT22_SIZE = 22*21*20*16*3
N_X0_SIZE = MAT22_SIZE << 35
N_0_SIZE = (MAT22_SIZE << 34) * 6

IND_H_2B = 11707448673375
GAP_OUTPUT = os.path.join(os.path.split(__file__)[0], "Nx0_orbit_structure.txt")



def load_tables():
    global MAP_SUBORBIT, SUBORBIT_REPRESENTATIVES, SUBORBIT_SIZES
    global ORBITS, GENERATOS
    global SUBORBIT_CENTRALIZERS
    global SUBORBIT_SIZES_2
    with shelve.open(SHELVE_NAME) as db:
        MAP_SUBORBIT = db["MAP_SUBORBIT"]
        SUBORBIT_REPRESENTATIVES = db["SUBORBIT_REPRESENTATIVES"]
        SUBORBIT_SIZES = db["SUBORBIT_SIZES"]
        SUBORBIT_CENTRALIZERS = db["SUBORBIT_CENTRALIZERS"]
        SUBORBIT_SIZES_2 = db["SUBORBIT_SIZES_2"] 
        ORBITS = load_orbits()


class Nx0_Suborbit:
    """Contain elevant data of an N_x0 suborbit

    The group :math:`N_{x0}` has structure
    :math:`2^{2+11+22}.(M_{24} \times 2)`. 
    Relevant attributes of this class are:

    e:        triple of exponents corrsponding to section :math:`2^{2+11+22}`
    g_order:  order of section corresponding to :math:`M_{24}`
    s.m24_structure:
              structure of section corresponding to :math:`M_{24}`
    s_order:  exponent ot final factor group :math:`.2`
    s.images: 
              tuple of images of suborbits under the action of the
              powers of the triality element
    Gx0_orbits:
              triple of :math:`G_{x0}` corrsponding to the orbits
              given by attribute ``s.images``
    Gx0_orbits:
              triple of :math:`G_{x0}` corrsponding to the orbits
              given by attribute ``s.images``
    """
    pass



def get_Nx0_orbit(axis, e):
    wm = (axis.profile_Nxyz((e, 0), 1)[1],
           axis.profile_Nxyz((e, 1), 1)[1])
    return MAP_SUBORBIT[wm]


def key_Gx0_orbit(orbit):
    return int(orbit[:-2]) , orbit[-2], -int(orbit[-1])



def Nx0_orbit_str(axis):
    d = defaultdict(int)
    for e in range(3):
        G_x0_orbit = axis.axis_type(e)
        key = key_Gx0_orbit(G_x0_orbit)
        d[(key, G_x0_orbit, get_Nx0_orbit(axis, e))] += 1
    o_list_keyed = list(sorted(d.items()))
    o_list = [(value[1], n) for value, n in o_list_keyed]
    o_strings = [orbit + ("^%d" % n if n > 1 else "")
        for orbit, n in o_list]
    images = [value[2] for value in d] 
    o_str = ",".join(o_strings)
    o_key = (len(o_list), tuple(key_Gx0_orbit(o) for o, _ in o_list))
    return images, o_str, o_key



S_FMT_NX = "%3s %3s %3s, %3s %3s %3s, [%1s %2s %2s] %8s %1s"

def collect_Nx0_suborbits(verbose = 0):
    sub_structure = parse_gap_output(GAP_OUTPUT)
    suborbits = [None] * len(SUBORBIT_REPRESENTATIVES)
    sample_axes = suborbit_sample_axes()
    for i, _ in enumerate(SUBORBIT_REPRESENTATIVES):
        suborbits[i] = s = Nx0_Suborbit()
        gap_output = sub_structure[i]
        gap_order = gap_output.order
        s.gap_id = gap_output.id
        s.m24_structure = gap_output.structure_description()
        e, s.g_order, s.s_order = SUBORBIT_SIZES_2[i]
        s.e = [e[0] + e[1], e[2], e[3] + e[4]]
        axis = sample_axes[i]
        s.images, s.Gx0_orbits, s.Gx0_key = Nx0_orbit_str(axis)
        assert s.g_order == gap_order
        assert i in s.images
        if verbose:
            print(S_FMT_NX % tuple(s.images + s.Gx0_orbits + s.e +
               [s.g_order, s.s_order])) 
    return suborbits

class N0_orbit:
    pass





def key_N0_orbit(orbit):
    return (-orbit.order_centralizer, -orbit.g_order << sum(orbit.e),
        -sum(orbit.e), orbit.Gx0_key)

def key_m24_structure(s):
    return s.count('('), len(s), s

def find_m24_structure(suborbits, images):
    data = []
    for i in set(images):
        s = suborbits[i]
        data.append((i, s.m24_structure, s.gap_id, s.g_order))
    ind, struct, id, ord = list(zip(*data))
    neq = sum(struct[i-1] != struct[1] for i in range(1, len(struct)))
    if not neq:
        return struct[0]
    struct = sorted(struct, key = key_m24_structure)
    neq_orders = sum(ord[i-1] != ord[1] for i in range(1, len(ord)))
    if neq_orders:
        o = dict(zip(ind, ord))
        ERR = "Groups have different orders: %s"
        raise ValueError(ERR % o)
    neq = sum(id[i-1] != id[1] for i in range(1, len(id)))
    if neq or id[0] == None:
        W = "Warning: group structures might be unequal (order = %s)"
        print(W % ord[0]) 
        print(" ", struct)
    return struct[0]
        
    


def join_Nx0_orbits(suborbits, verbose = 0):
    orbits = []
    used = set()
    num_axes = 0
    num_Nx0_orbits = 0
    for i, suborbit in enumerate(suborbits):
        if i in used:
            continue
        used.add(i)
        orb = N0_orbit()
        orbits.append(orb)
        n = len(orbits)
        orb.Gx0_orbits = suborbit.Gx0_orbits
        orb.Gx0_key = suborbit.Gx0_key
        orb.e = suborbit.e
        orb.g_order = suborbit.g_order
        orb.m24_structure = find_m24_structure(suborbits, suborbit.images)
        num_S3_cosets = 0
        orb.Nx0_orbits = suborbit.images
        for j in set(suborbit.images):
            used.add(j)
            img_suborbit = suborbits[j]
            assert orb.Gx0_orbits == suborbit.Gx0_orbits
            assert orb.e == img_suborbit.e
            assert orb.g_order == img_suborbit.g_order
            num_S3_cosets += 2 >> img_suborbit.s_order
        num_Nx0_orbits += len(suborbit.images)
        assert  num_S3_cosets in [1,2,3,6]
        orb.s_order = 6 // num_S3_cosets
        orb.order_centralizer = (orb.g_order * orb.s_order) << sum(orb.e)
        quot, rem = divmod(N_0_SIZE, orb.order_centralizer)
        assert rem == 0
        num_axes += quot
        if verbose > 1:
            print(n, orb.Gx0_orbits, orb.e, orb.g_order, orb.s_order,
                orb.m24_structure)
    assert num_axes == IND_H_2B, num_axes
    assert num_Nx0_orbits == len(suborbits)
    orbits = sorted(orbits, key = key_N0_orbit)
    if verbose:
        for i, orb in enumerate(orbits):
            n = i + 1
            print(n, orb.Gx0_orbits, orb.e, orb.g_order, orb.s_order,
               orb.m24_structure)
    return orbits        
           



def format_Nx0_orbits(suborbits, N0_orbits):
    print("""
Decomposition of N_x0 orbits of 2A axes into N_xyz orbits

Orbit-Number  Size of C_x0       Index C_x0/C_xyz    G_x0
N_x0  N_0      e        |G|      ind  2^e   G        orbit""")
    FMT = "%4d %4d    %3d %10d       %1d    %1d    %1d        %-5s"
    def index2(a, b):
        index, rem = divmod(a, b)
        assert rem == 0, (a, b, index, rem)
        assert 1 <= index <= 2, (a, b, index, rem)
        return index
    from mmgroup import Xsp2_Co1
    from utilities import order_Nx0
    sample_axes = suborbit_sample_axes()
    map_N0 = {}
    for j, orb in enumerate(N0_orbits):
        for  Nx0_orbit in orb.Nx0_orbits:
            map_N0[Nx0_orbit] = j + 1, orb
    for i, _ in enumerate(SUBORBIT_REPRESENTATIVES):
        e, g, s = SUBORBIT_SIZES_2[i]
        index = 1 << s
        j, orb = map_N0[i]
        assert sum(e) == sum(orb.e)
        assert g == orb.g_order
        Nxyz_e = sum(orb.e)
        Nxyz_g_order = orb.g_order
        c = [Xsp2_Co1(g) for g in SUBORBIT_CENTRALIZERS[i]]
        e, Nx0_g_order = order_Nx0(c , e_odd = False)
        Nx0_e = sum(e)
        index_Nxyz_e = 1 << (Nx0_e - Nxyz_e)
        assert index_Nxyz_e in [1, 2]
        index_Nxyz_g = index2(Nx0_g_order, Nxyz_g_order) 
        assert index_Nxyz_g * index_Nxyz_e == index
        axis = sample_axes[i]
        Gx0_orbit = axis.axis_type()
        print(FMT % (i, j, Nx0_e, Nx0_g_order,
             index, index_Nxyz_e, index_Nxyz_g, Gx0_orbit ))


def format_N0_orbits(orbits, tex, f=sys.stdout):
    HD = """Table of N_0 orbits of 2A axes

 No  e            G                                     |G|  S    G_x0"""
    FMT = "%3d  %-12s %-32s %8s  %-3s  %-4s" 
    if not tex:
        print(HD) 
    else:
        print("Table of N_0 orbits of 2A axes\n")
    imax = len(orbits) - 1
    for i, orb in enumerate(orbits):
        n = i+1
        e = orb.e[:]
        while len(e) and e[0] == 0:
            e = e[1:]
        if len(e):
            if len(e) == 1 and e[0] == 1:
                e_str = "2"
            else:
                e_str = "2^{%s}" % "+".join(map(str, e)) 
        else:
            e_str = "1"
        g_str = orb.m24_structure
        ord_g_str = str(orb.g_order)
        s_str = "S_3" if orb.s_order == 6 else str(orb.s_order)
        Gx0_str = orb.Gx0_orbits
        if tex:
            s =  f"${n}$ & ${e_str}$ & ${g_str}$ & ${ord_g_str}$ &"
            s += f" ${s_str}$ & ${Gx0_str}$"
            if  i != imax: 
                s += r"\\"
        else:
            s = FMT % (n, e_str, g_str, ord_g_str, s_str, Gx0_str)
        print(s, file = f)



def parse_args():
    description = ('Display N_0 orbits of 2A axes. ')
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-t",  dest="latex", action="store_true",
        help = "Output data in format suitable for LaTex")
    parser.add_argument("-x",  dest="N_x0", action="store_true",
        help = "Display mapping from N_x0 orbits to N_0 orbits")
    options  = parser.parse_args()
    return options



SUBORBITS = None
N0_ORBITS = None


def load_suborbits():
    global SUBORBITS, N0_ORBITS
    load_tables()
    if SUBORBITS is None:
        SUBORBITS = collect_Nx0_suborbits()
    if N0_ORBITS is None:
        N0_ORBITS = join_Nx0_orbits(SUBORBITS)
    return SUBORBITS, N0_ORBITS


def display_N0_orbits(latex):
    _, N0_ORBITS = load_suborbits()
    format_N0_orbits(N0_ORBITS, latex)

def display_Nxyz_orbits(latex):
    SUBORBITS, N0_ORBITS = load_suborbits()
    format_Nx0_orbits(SUBORBITS, N0_ORBITS)



if __name__ == "__main__":
    opt = parse_args()
    display_N0_orbits(opt.latex)
    if opt.N_x0:
        print(
        "----------------------------------------------------------------"
        )
        display_Nxyz_orbits(opt.latex)




==> anc/order_monster/axis_orbits/baby_axis/display_suborbits.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
import shelve

from mat22_orbits import SHELVE_NAME 
from mat22_orbits import AXES 
ORBITS = list(AXES.keys())



def display_any_table(row_names, col_names, f_values, width, name_width):
    print("%*s" % (name_width+1, ""), end = "")
    for col in col_names:
        print("%*s" % (width, col), end = "")
    print("")
    for row in row_names:
         print("%*s:" % (name_width,row), end = "")
         for col in col_names:
             n = f_values(row, col)
             s = "%*s" % (width, n if n else ".")
             print(s, end = "")
         print("")



def display_any_table_tex(row_names, col_names, f_values, width, name_width):
    print("%*s" % (name_width+1, ""), end = "")
    for col in col_names:
        print(" & ", end = "")
        print("%*s" % (width, col), end = "")
    print(r" \\")
    for row in row_names:
         print("%*s" % (name_width,row), end = "")
         for col in col_names:
             print(" & ", end = "")
             n = f_values(row, col)
             s = "%*s" % (width, n if n else ".")
             print(s, end = "")
         print(r" \\")


HD = r"""Suborbit diagram for H orbits of feasible axes

The table diplays the action of the triality element \tau on the orbits 
H on feasible 2A axes. The entry in row i, column j is the number of
N_xyz orbits of axes in H orbit j that are mapped to H orbit i.
"""


def display_suborbit_table(latex):
    print(HD)
    a = np.zeros((10,12), dtype = np.uint32)
    with shelve.open(SHELVE_NAME) as db:
        d = db["mat22_suborbits"]
    names = ORBITS
    col_tables = (names,)
    f = lambda row, col: d[(col,row)]
    for col_names in col_tables:
        if latex:
            display_any_table_tex(names, col_names, f, 7, 4)
        else:
            display_any_table(names, col_names, f, 7, 4) 
        print("")




def parse_args():
    description = ('Display action of tiality element on representaives of H '
    'orbits of 2A axes. Here H is the intersection of G_x0 and 2.B.' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-t",  dest="latex", action="store_true",
        help = "Output data in format suitable for LaTex")
    options  = parser.parse_args()
    return options

   

if __name__ == "__main__":
    options = parse_args()
    display_suborbit_table(options.latex)



==> anc/order_monster/axis_orbits/baby_axis/eigenvals_baby.py <==
import sys
import shelve
import numpy as np
from collections import defaultdict, OrderedDict
from argparse import ArgumentParser

import sympy
from sympy import *

sys.path.append(r".")

from mmgroup import MM0
from mmgroup.axes import BabyAxis
from mat22_orbits import SHELVE_NAME 
from mat22_orbits import AXES 
from mat22_orbits import load_orbits
ORBITS = list(AXES.keys())



DICT_NAME = "mat22_suborbits"
AXES = BabyAxis.representatives()


GROUPS_H_MAGMA_TEX = {
 '2A1':  r'\mbox{Co}_2',
 '2A0':  r'2^{10}.M_{22}.2',
 '2B1':  r'2^{1+8}.S_6(2)',
 '2B0':  r'2^{1+4+6}.A_8',
 '4A1': r'2^{9+1}.L_3(4).2',
 '4B1': r'2^{1+8+5}.S_6',
 '4C1': r'2^{1+4+6}.A_8',
 '6A1': r'U_6(2).2',
 '6C1': r'2^{1+8}.U_4(2).2',
'10A1':  r'\mbox{HS}.2',
}


with shelve.open(SHELVE_NAME) as db:
    monster_tables = db[DICT_NAME]
    orbits = ORBITS
    #print(orbits)
    #print(monster_tables)
    m = np.zeros((10,10), dtype = np.uint32)
    for i in range(10):
        s = 0
        for j in range(10):
            m[i,j] = x =  monster_tables[(orbits[i],orbits[j])]
            s  += m[i,j]
        assert s  == 93150, (i,s)
    m1 = m - s * eye(10) 


def compute_orbits(verbose = 0):
    S = "Sizes of orbits of 2A axes orthogonal to v^+ under the action of H"
    if verbose:
        print("\n%s:\n" % S)
    #print(m)
    ns = m1.T.nullspace()
    assert len(ns) == 1
    f =  1 / ns[0][0]
    #print("FFFF", f, type(ns[0]))
    nsf = ns[0]*f
    s = 0
    orbit_sizes = {}
    if verbose:
        print("%4s: %15s" % ('type', 'orbit size'))
    for i in range(10):
        x = nsf[i]
        s += x
        axis = AXES[ORBITS[i]]
        #powers, group = involution_type(axis)
        if verbose:
            print("%4s: %15d" % (ORBITS[i], x))
        orbit_sizes[ORBITS[i]] = x
    if verbose:
        print("")
        print(" sum: %15d" % s)

    with shelve.open(SHELVE_NAME) as db:
        db["ORBIT_SIZES"] = orbit_sizes

    IND_G_2B = 11707448673375

    assert s == IND_G_2B




def load_centralizers():
    try:
        with shelve.open(SHELVE_NAME) as db:
            return db["ORBIT_CENTRALIZERS"]
    except:
        from centralizer_orders import centralizer_orders
        centralizer_orders(with_pool = False)
        with shelve.open(SHELVE_NAME) as db:
            return db["ORBIT_CENTRALIZERS"]

def load_orbit_sizes():
    with shelve.open(SHELVE_NAME) as db:
        return db["ORBIT_SIZES"]


HD = "Sizes and centralizers of the orbits of H on feasible 2A axes\n"


def load_num_N_xyz_suborbits():
    """Count N_xyz suborbits in a G_x0 orbit

    The function returns a dictionary mappeng the G_x0 orbits
    to the number of N_xyz_suborbit contained in that orbit.

    Caution:

    Calling this function requires the shelve entries SUBORBIT_SIZES_2
    and SUBORBIT_REPRESENTATIVES. These entries are computed after
    calling the main function ``compute_orbits`` of thie module!
    """
    d = defaultdict(int)
    with shelve.open(SHELVE_NAME) as db:
        representatives = db["SUBORBIT_REPRESENTATIVES"]
        sizes_2 = db["SUBORBIT_SIZES_2"]
    for i, (orbit_name, entry, v) in enumerate(representatives):
        axis = AXES[orbit_name] * MM0('c', v) ** -1
        G_x0_orbit = axis.axis_type()
        n = 2 >> sizes_2[i][2]
        d[G_x0_orbit] += n
    return d





def str_Q_x0(orders):
    l0 = orders[0].bit_length()-1
    l1 = orders[1].bit_length()-1
    if l0  == 0:
        if l1  <= 1:
            return "$%d$" % (2**l1)
        else:
            return "$2^{%d}$" % l1
    else:
       return "$2^{%d+%d}$" % (l0, l1)


def display_orbits(Nxyz = False):
    print(HD)
    s = s_o = s_xyz = 0
    orbit_sizes = load_orbit_sizes()
    centralizers = load_centralizers()
    orbits = load_orbits()
    hd = ('type', '#N_x0', 'orbit size', 'centralizer')
    if Nxyz:
        FMT = "%4s: %4s %4s  %20s  %-22s"
        FMT_HD = "%4s: %9s  %19s  %-22s"
        hd1 = (hd[0], 'No. orbits') + hd[2:]
        d_xyz = load_num_N_xyz_suborbits()
        hd = hd[:2] + ('#N_xyz',) + hd[2:]
        print(FMT_HD % hd1)
        print( "%4s  %4s %4s" % ("", "N_x0", "N_xyz"))
    else:
        FMT = "%4s: %5s  %20s  %-22s"
        print(FMT % hd)
    for i, name in enumerate(ORBITS):
        x = orbit_sizes[name]
        s += x
        n_orbits = orbits[name].n_orbits()
        s_o += n_orbits
        axis = AXES[ORBITS[i]]
        group = str_Q_x0(centralizers[name])[1:-1]
        group += "." +  GROUPS_H_MAGMA_TEX[name]
        data =  (name, n_orbits, x, group)
        if Nxyz:
            n_xyz = d_xyz[name]
            s_xyz += n_xyz
            data = data[:2] + (n_xyz,) +  data[2:] 
        print(FMT % data)
    if Nxyz:
        print("\n sum: %4s %4s  %20s" % (s_o, s_xyz, s))
    else:
        print("\n sum: %5s  %20s" % (s_o, s))



def display_orbits_tex(Nxyz = False):
    print(HD)
    s = s_o = s_xyz = 0
    orbit_sizes = load_orbit_sizes()
    centralizers = load_centralizers()
    orbits = load_orbits()
    if Nxyz:
        d_xyz = load_num_N_xyz_suborbits()
    print("Table content for LaTeX")
    total_orbits = 0
    for i, name in enumerate(ORBITS):
        x = orbit_sizes[name]
        s += x
        n_orbits = orbits[name].n_orbits()
        s_o += n_orbits
        data = (name, n_orbits, orbit_sizes[name], 
                str_Q_x0(centralizers[name]),
                GROUPS_H_MAGMA_TEX[name], 
            )
        if Nxyz:
            n_xyz = d_xyz[name]
            s_xyz += n_xyz
            data = data[:2] + (n_xyz,) +  data[2:] 
            print("%s & %d & %d & %d &  %s  & $%s$  \\\\" % data)
        else:
            print("%s & %d & %d &  %s  & $%s$  \\\\" % data)
    print(r"\hline")
    if Nxyz:
       print(r"Total & %d & %d & %d \\" % (s_o,s_xyz, s))   
    else: 
       print(r"Total & %d & %d\\" % (s_o, s))   




def display_orbits_pydict():
    with shelve.open(SHELVE_NAME) as db:
        orbit_sizes = db["ORBIT_SIZES"]
    print("{")
    for name, size in orbit_sizes.items():
        print("'%s' : %d," % (name,size))
    print("}")


def parse_args():
    description = ("""Display G_x0 orbits on 2A axes in the Monster"""
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-t",  dest="tex", action="store_true",
        help = "Output data also in LaTex format")
    parser.add_argument("-d",  dest="pydict", action="store_true",
        help="Output a python dintionary containing orbit sizes")
    parser.add_argument("-r",  dest="run", action="store_true",
        help = "Explain prerequisites for running this script and exit")    
    options  = parser.parse_args()
    return options



def explain_prerequisites():
    print("""You must run the following python scripts before this script:
python mat24_orbits.py
python suborbits.py
""")



def explain_prerequisites():
    print("""You must run the following python scripts before this script:
python mat22_orbits.py
python suborbits.py
""")



def show_eigenvals(latex, Nxyz = False):
   if latex:
       display_orbits_tex(Nxyz)
   else:
       display_orbits(Nxyz)



if __name__ == "__main__":
   options = parse_args()
   if options.run:
       explain_prerequisites()
       sys.exit(0)
   compute_orbits()
   if options.tex:
       display_orbits_tex()
   if options.pydict:
       display_orbits_pydict()













==> anc/order_monster/axis_orbits/baby_axis/make_baby_certificate.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from multiprocessing import Pool
import shelve



from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24, MM, Cocode
from mmgroup.general import Orbit_Lin2

from mat22_orbits import AXES, Axis, configure_axis_group
from mat22_orbits import SHELVE_NAME 
from mat22_orbits import load_orbits, load_samples
from mat22_orbits import _map_generator


FIXED_INVOLUTION = XLeech2(0, Cocode([2,3]))

def make_axis_orbit(axis, orbits):
    assert isinstance(axis, Axis)
    assert isinstance(orbits, Orbit_Lin2)
    generators = orbits.generators()
    sizes = sorted(list(orbits.representatives()[1]))
    #print(sizes)
    n_generators = 4
    for i in range(20):
         new_generators = sample(generators, 
                             min(n_generators, len(generators)))
         new_orbits = Orbit_Lin2(_map_generator, new_generators)
         new_reps, new_sizes = new_orbits.representatives()
         new_data = [(v, n) for v, n in zip(new_reps, new_sizes)
             if XLeech2(v).type == 4 and
              (XLeech2(v) * FIXED_INVOLUTION).type == 2]
         new_sizes = sorted([x[1] for x in new_data])
         if sorted(list(new_sizes)) ==  sizes:
              new_reps = [x[0] for x in new_data]
              new_orbits.compress(new_reps)
              return new_orbits, new_reps
         if i == 4:
             n_generators += 1
  
    err = "No small set of generators for centralizer of axis found"
    raise ValueError(err)   

     



def centralizers(orbit_name):
    return orbits[orbit_name].generators()



def map_leech2_vector(v):
    return MM0('c', v) ** -1


def mmstr(g):
    return str(MM(g))[1:]


T1 = MM0('t', 1); T2 = MM0('t', 2) 


def make_certificate_axis(name, axis, axis_orbit):
    cert = []
    cent_strings = set()
    orbits, reps = make_axis_orbit(axis, axis_orbit)
    gs = mmstr(axis.g)
    cert.append(f"axis: {name} {gs}")
    for g in orbits.generators():
         gs = mmstr(g)
         cert.append(f"cent: 1 {gs}")
         cent_strings.add(gs)
    for g in axis_orbit.generators():
         gs = mmstr(g)
         if gs not in cent_strings:      
             cert.append(f"cent: 2 {gs}")
    for v in reps:
         g = map_leech2_vector(v) 
         gs = mmstr(g)
         orbit_size = orbits.orbit_size(v)
         cert.append(f"orb:  {orbit_size}  {gs}")
         ax = axis * g
         for exp, t in zip([1,2], [T1, T2]):
             ax_t = ax * t
             ax_t_type = ax_t.axis_type()
             h = ax_t.reduce_G_x0()
             hs = mmstr(h)
             cert.append(f"tau{exp}: {ax_t_type}  {hs}")
    return "\n".join(cert) + "\nend:\n"



def compute_certificate():
    configure_axis_group() 
    all_orbits = load_orbits()
    pool_data = []
    for name, axis in AXES.items():
        #print(name)
        orbit = all_orbits[name]
        pool_data.append((name, axis, orbit))

    with Pool() as pool:
       cert_list = pool.starmap(make_certificate_axis, pool_data)
    pool.join()
    cert = "".join(cert_list)
    return cert


def make_baby_certificate(certificate_path, verbose = 0):
    s = "Computing certificate for checking the order of the Babymonster"
    print(s + "...")
    cert = compute_certificate()
    if verbose:
        print(cert)
    with open(certificate_path, "wt") as f:
        f.write(cert)
    print("Certificate computed")




==> anc/order_monster/axis_orbits/baby_axis/mat22_orbits.py <==
import os
import time
import shutil
import numpy as np
from argparse import ArgumentParser
import shelve
from multiprocessing import Pool

from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24
from mmgroup.axes import  BabyAxis, set_axis_group

from mmgroup import MM0, XLeech2, leech2_orbits_raw, mat24, Xsp2_Co1
from mmgroup.axes import  Axis, set_axis_group
from mmgroup.general import Orbit_Lin2

try:
    import mmgroup.mm_reduce
    from mmgroup import MM
except (ImportError, ModuleNotFoundError):
    MM = MM0

def configure_axis_group():
    set_axis_group(group = MM0, shorten = False) 

configure_axis_group()


#set_axis_group(group = MM0, shorten = True) 
AXES = BabyAxis.representatives()
G = BabyAxis.group
BETA_PLUS = XLeech2(0x200)

orbits = list(AXES.keys())
#print(orbits)


SHELVE_PATH = os.path.join(os.path.split(__file__)[0], "shelve")
SHELVE_NAME = os.path.join(SHELVE_PATH,"mat22_orbit_tables")

##################################################################




def find_axis_centralizer(orbit, verbose = False, g_start = None):
    g1 = g_start if g_start is not None else  G('r', 'G_x0 & B')
    rep = AXES[orbit].copy()
    ax = rep * g1
    g2 = ax.reduce_G_x0()
    assert rep * g1 * g2 == rep
    return g1 * g2

def display_general_header():
    s = r"""
Generators of centralizers of 2A axes in H = G_x0 \cap H^+.
Here H^+ is the centralizer of the 2A axis v^+.
We consider 2A axes orthogonal to the axis v^+ only.
We display one reprpresentative of each G_x0 orbit of 2A axes.
Central involution z of H: %s
Standard 2A involution \beta^- for the 2A axis v^- : %s
"""
    std_ax = AXES['2A1']
    print(s % (std_ax.g_central, std_ax.g_axis_start))



def display_orbit_header(orbit):
    s = """
Orbit %s
Representative of orbit is t = \\beta^- ** h
t = %s
h = %s
Central involution i = (t * z) ** %d of dihedral group <t, z>
i = %s
mmgroup character chi_G_x0 of involution i: %s
class of involution i: %s
"""
    ax = AXES[orbit]
    z = MM(ax.g_central)
    h = MM(ax.g)
    t = MM(ax.g_axis)
    o, i = (t * z).half_order()
    ch = i.chi_G_x0()
    iclass, _ = i.conjugate_involution_G_x0()
    print(s % (orbit, t, h, o//2, i, ch, iclass))



def make_generators(n_generators = 20, verbose = 0):
    #initialize_all()
    if verbose:
        print("Orbits analysed:\n%s" % orbits)
    d = {}
    for orbit in orbits:
        if verbose:
            for i in range(3):
                 AXES[orbit].display_sym(i, text="t**%d" % i)
            print(orbit)
        gen = []
        for i in range(n_generators):
            gen.append(find_axis_centralizer(orbit, verbose))
        if not None in gen:
            d[orbit] = gen
    if verbose:
        print("Generators of centralizers found for orbits:")
        print(list(d.keys()))
    return d

########################################################################


def _pickle_generators(generator_list):
    a = np.zeros((len(generator_list), 10), dtype = np.uint32)
    for i, gen in enumerate(generator_list):
        mm = Xsp2_Co1(gen).mmdata
        a[i, :len(mm)] = mm
    return a

def _unpickle_generators(a):
    return [Xsp2_Co1('a', data) for data in a]

_PIC = _pickle_generators, _unpickle_generators

def _map_generator(g):
    return g.as_compressed_Co1_bitmatrix()


MAX_ORBIT_SAMPLE_SIZE = 8

def type42_orbits_samples(orbits):
    BETA = BETA_PLUS.ord
    assert isinstance(orbits, Orbit_Lin2)
    reps = [v for v in orbits.representatives()[0]
        if XLeech2(v).type == 4 and XLeech2(v ^ BETA).type == 2]
    ls = MAX_ORBIT_SAMPLE_SIZE + 2
    orbit_samples = np.zeros((len(reps), ls), dtype = np.uint32)
    for i, v in enumerate(reps):
        orbit = orbits.orbit(v)
        size = min(len(orbit), MAX_ORBIT_SAMPLE_SIZE)
        sample = np.random.choice(orbit, size, replace = False) 
        orbit_samples[i, 0] = v
        orbit_samples[i, 1 : len(sample) + 1] = sample
    return orbit_samples


def get_orbits(generators):
    orbits = Orbit_Lin2(_map_generator, generators)
    orbit_samples = type42_orbits_samples(orbits)
    compressed_orbits = orbits.compress(orbit_samples[:, 0])
    return compressed_orbits, orbit_samples

PICKLE_FUNTIONS = None

def store_pickle_functions():
    global PICKLE_FUNTIONS
    if PICKLE_FUNTIONS is None: 
        orbits = Orbit_Lin2(_map_generator)
        _, PICKLE_FUNTIONS = orbits.pickle(*_PIC)

MP = True


def compute_orbits(n_generators = 10, store = True, verbose = 0):
    store_pickle_functions() 
    d = make_generators(n_generators, verbose)
    list_orbit_names, list_generators = list(d.keys()), list(d.values()) 
    if MP:
        with Pool() as pool:
            orbits_samples = pool.map(get_orbits, list(list_generators))
        pool.join()
    else:
        orbits_samples = [get_orbits(y) for y in list_generators]
    list_orbits = [orbits for orbits, _ in orbits_samples]
    list_samples = [samples for _, samples in orbits_samples]
    d = dict(zip(list_orbit_names, list_orbits))
    d_samples = dict(zip(list_orbit_names, list_samples))
    if store:
         d_pic = {}
         for name, obj in d.items():
             data, _ = obj.pickle(*_PIC)
             d_pic[name] = data
         with shelve.open(SHELVE_NAME) as db:
             db["Lin2Orbits"] = d_pic
             db["Lin2Samples"] = d_samples
         del d_pic
    return d    

def load_orbits():
    store_pickle_functions()
    with shelve.open(SHELVE_NAME) as db:
        d0 = db["Lin2Orbits"]
    d = {}
    for name, pickled in d0.items():
        d[name] = Orbit_Lin2(pickled, PICKLE_FUNTIONS)
    del d0
    return d


def load_samples():
    store_pickle_functions()
    with shelve.open(SHELVE_NAME) as db:
        d = db["Lin2Samples"]
    return d



########################################################################




def parse_args():
    description = ('Generate centralizers of representatives of H '
    'orbits of feasible 2A axes. ' 
    )
    usage = "usage: %prog [options]"
    parser = ArgumentParser(usage, description = description)
    parser.add_argument("-n",  dest="no_mat24", action="store_true",
        help = "Do not display information about orbits in Mat24")
    parser.add_argument("-r",  dest="recompute", action="store_true",
        help="Recompute all precomputed data")
    parser.add_argument("-s",  dest="sizes", action="store_true",
        help = "Display sizes of orbits in Mat24")
    parser.add_argument("-v",  dest="verbose", action="store_true",
        help="Verbose operation" )
    
    options  = parser.parse_args()
    return options



def check_recompute(recompute = False):
    if recompute and os.path.exists(SHELVE_PATH):
        shutil.rmtree(SHELVE_PATH)   # Remove directory if it exists
    if not os.path.exists(SHELVE_PATH):
        os.makedirs(SHELVE_PATH)
        recompute = True
    return recompute


def display_orbits(d, header = True, mat24 = True, sizes = False):
    display_general_header()
    for orbit_name, axis in AXES.items():
        display_orbit_header(orbit_name)
        orbits = d[orbit_name]  
        if mat24:
            S = "G_x0 orbit %-3s contains %4d N_x0 orbits"
            print(S % (orbit_name, orbits.n_orbits()))
            if sizes:
                orbit_sizes = list(orbits.representatives()[1])
                orbit_sizes.sort()         
                orbit_sizes.reverse()         
                print("Orbit sizes")
                for i, s in enumerate(orbit_sizes):
                    print("%2d:%8d" % (i+1, s))
        print("Generators for orbit centralizer:")
        v = axis.v15
        for g in orbits.generators():
            print(MM(g))

def check_orbits(d, verbose = 0):
    for orbit_name, axis in AXES.items():
        orbits = d[orbit_name] 
        v = axis.v15
        for g in orbits.generators():
            assert v * G(g) == v, (orbit, g,  (v * G(g))['B',:4,:4], v['B',:4,:4])
    if verbose:
        print("Centralizers of axes are correct")


if __name__ == "__main__":
    options = parse_args()
    recompute = check_recompute(options.recompute)
    if recompute:
        d = compute_orbits(n_generators = 10, store = True) 
    d = load_orbits()   
    check_orbits(d)
    display_orbits(d, not options.no_mat24, options.sizes)




==> anc/order_monster/axis_orbits/baby_axis/suborbits.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
import shelve
from multiprocessing import Pool

from mmgroup import MM0, XLeech2, GCode, Octad
from mmgroup.general import Orbit_Lin2

from mat22_orbits import AXES, configure_axis_group
from mat22_orbits import SHELVE_NAME 
from mat22_orbits import load_orbits, load_samples

configure_axis_group() 



def centralizers(orbit_name):
    return orbits[orbit_name].generators()



def map_leech2_vector(v):
    return MM0('c', v) ** -1



T1 = MM0('t', 1); T2 = MM0('t', 2) 
def py_triality_orbits(axis, g = MM0()):
    ax = axis * g
    lst = [(ax * T1).axis_type(), (ax * T2).axis_type()]
    lst.sort()
    return tuple(lst)

triality_orbits = py_triality_orbits

def is_good_axis(axis):
    orbit = axis.axis_type()
    g = axis.reduce_G_x0()
    ref_axis = AXES[orbit]
    return (axis * g).v15 == ref_axis.v15



N = 8
N_VERIFY = 1

def process_orbit(orbit_name, axis, orbits, samples, verbose = False):
    d = defaultdict(int)
    if verbose:
        print("orbit", orbit_name)
    reps, lengths = orbits.representatives()
    for i, v in enumerate(reps):
        v_list = samples[i]
        assert v_list[0] == v
        g = map_leech2_vector(v)
        ref_img = triality_orbits(axis, g)
        for j, v1 in enumerate(v_list[1:]):
            if v1 == 0:
                break
            g = map_leech2_vector(v1)
            img = triality_orbits(axis, g)
            if verbose:
                print("%-3s %2d: %s" % (orbit_name, i+1, img))
            assert img == ref_img, (img, ref_img)
            if j >= N_VERIFY:
                continue
            #print("*")
            for t in T1, T2:
                assert is_good_axis(axis * g * t)
        d[(orbit_name, ref_img[0])] += lengths[i]
        d[(orbit_name, ref_img[1])] += lengths[i]
    return d


MP = True



def check_monster_axes(verbose = 0):
    orbits = load_orbits()
    samples = load_samples()
    assert isinstance(list(orbits.values())[0], Orbit_Lin2)
    print("Checking 2A axes in Monster")
    data = [(name, axis, orbits[name], samples[name])
        for name, axis in AXES.items()]
    if MP:
        with Pool() as pool:
            orders = pool.starmap(process_orbit, data)
        pool.join()
    else:
        orders = [process_orbit(*y) for y in data]
    d = defaultdict(int)
    for o in orders:
        d.update(o)

    if verbose:
        for o, n in d.items():
            print(o, n)
    with shelve.open(SHELVE_NAME) as db:
        db["mat22_suborbits"] = d
    print("Axes are as expected")    





if __name__ == "__main__":
    check_monster_axes(verbose = 0)



==> anc/order_monster/axis_orbits/baby_axis/watermark_suborbits.py <==
import sys
import os
import time
from collections import defaultdict, OrderedDict
from random import randint, sample
import numpy as np
from argparse import ArgumentParser
import shelve

from mmgroup import MM0, MM, AutPL, Xsp2_Co1, XLeech2

from mat22_orbits import SHELVE_NAME 
from mat22_orbits import load_orbits, load_samples
from mat22_orbits import BabyAxis, configure_axis_group 
sys.path.append(os.path.join("..", "utilities"))
from utilities import trim_N_x0
sys.path.pop()

OMEGA = XLeech2(0x800000)
NEG_OMEGA = -OMEGA
CENTRALIZER_SIZE = 30

configure_axis_group()

DICT_NAME = "monster_tables"

AXES = BabyAxis.representatives()
ORBITS = list(AXES.keys())
#print(ORBITS)
ORBIT_KEYS = {}  # for sorting orbits
for orbit in ORBITS:
    ORBIT_KEYS[orbit] = (AXES[orbit].stage, int(orbit[:-2]), 
                           orbit[-2], 1 - int(orbit[-1]))

orbits_dict = load_orbits()
samples_dict = load_samples()
reps_dict, lengths_dict = {}, {}
for name, orbits in orbits_dict.items():
    reps, lengths = orbits.representatives()
    reps_dict[name] = reps
    lengths_dict[name] = lengths



def watermark_axis(axis):
    _, h_even, _ = axis.profile_Nxyz((0,0), 1)
    _, h_odd, _ = axis.profile_Nxyz((0,1), 1)
    return min(h_even, h_odd),  max(h_even, h_odd)


def sample_from_numpy_ints(a, n_samples):
    indices = sample(range(len(a)), min(len(a), n_samples))
    return [int(a[i]) for i in indices]

def suborbit_represetatives(axis_type):
    axis0 = AXES[axis_type]
    orbit_key = ORBIT_KEYS[axis_type]
    reps, lengths = orbits_dict[axis_type].representatives()
    samples = samples_dict[axis_type]
    assert len(reps) == len(samples) == len(lengths)
    for v, sample, length in zip(reps, samples, lengths):
        g_transform  = Xsp2_Co1('c', v) ** -1
        axis = axis0 * g_transform
        watermark0 = watermark_axis(axis)
        #print(hex(v), length)
        for d in [v1 for v1 in sample if v1]:
                axis_d = axis0 * MM0('c', d) ** -1 #  * MM0('l', 1)
                watermark_d = watermark_axis(axis_d) 
                assert watermark_d == watermark0
                axis_d1 = axis_d * MM0('r', 'N_x0 & B')
                watermark_d1 = watermark_axis(axis_d1) 
                assert watermark_d1 == watermark0
        # Compute centralizer of axis in N_x0
        c = [orbits_dict[axis_type].rand_stabilizer(v) ** g_transform
            for i in range(CENTRALIZER_SIZE)]
        c = trim_N_x0(c)
        axis_key =  orbit_key + (length,)
        #print(axis_key)
        yield axis, axis_key, c    




def check_watermarks():
    global WATERMARK_DICT
    S_OK = "All %2d suborbits could be separated"
    S_BAD = "Suborbit clusters of sizes %s found"
    bad_cases = []
    total_orbits = 0
    total_watermarks = set()
    watermark_dict = defaultdict(list)
    clusters = []
    n = 0
    for orbit in ORBITS:
        for i, (axis, key, c) in enumerate(suborbit_represetatives(orbit)):
            watermark = watermark_axis(axis)
            n += 1
            watermark_dict[watermark].append((orbit, i, axis, key, c))
            #print(watermark)
            total_watermarks.add(watermark) 
            for g in c:
                OMEGA_transformed = OMEGA * g 
                assert OMEGA_transformed in [OMEGA, NEG_OMEGA]
    ok = n == len(total_watermarks) == len(watermark_dict)
    if ok:
        print(S_OK % n)
        watermark_dict_new = {} 
        for w, value_list in watermark_dict.items():
            assert len(value_list) == 1
            watermark_dict_new[w] = value_list[0]
        return watermark_dict_new
    else:
        for w, value_list in watermark_dict.items():
            if len(value_list) > 1:
                clusters.append(len(value_list))
                bad_cases.append(value_list)
                print([(x[0], x[1], x[3]) for x in value_list]) 
        print(S_BAD % (clusters))
        ERR = "Watermarking of suborbits has failed"
        raise  ValueError(ERR)  

def suborbit_key(watermark):
    orbit, i, axis, axis_key, _ = WATERMARK_DICT[watermark]
    w_axes = [watermark_axis(axis * MM0('t', e)) for e in (1,2)]
    key1, key2 = [WATERMARK_DICT[w][3] for w in w_axes]
    if key1 > key2:
        key1, key2 = key2, key1
    return axis_key, key1, key2, watermark


def number_suborbits(verbose = True):
    global WATERMARK_DICT
    global MAP_SUBORBIT
    WATERMARK_DICT = check_watermarks()
    MAP_SUBORBIT = {}
    suborbits = list(WATERMARK_DICT.keys())
    suborbits = sorted(suborbits, key = suborbit_key)
    #print(len(suborbits))
    last = (None,)
    for i, watermark in enumerate(suborbits):
        current = suborbit_key(watermark)
        assert current != last
        if verbose:
            print(i, current[:-1])
            if current[:-1] == last[:-1]:
                print("Non-canonic disambiguation!")
        MAP_SUBORBIT[watermark] = i
        last = current

def enhance_map_suborbit():
    global MAP_SUBORBIT
    map_new = {}
    for (h0, h1), suborbit in MAP_SUBORBIT.items(): 
        map_new[(h1,h0)] = suborbit
    MAP_SUBORBIT.update(map_new)


def suborbit_to_representative(verbose = 1):
    global SUBORBIT_REPRESENTATIVES, SUBORBIT_SIZES
    global SUBORBIT_CENTRALIZERS
    N = 93150  // 2  #  No of type-4 vector in Leech lattice mod 2
    a = [None] * len(MAP_SUBORBIT)
    SUBORBIT_SIZES = [None] * len(MAP_SUBORBIT)
    SUBORBIT_CENTRALIZERS = [None] * len(MAP_SUBORBIT)
    with shelve.open(SHELVE_NAME) as db:
        orbit_sizes = db["ORBIT_SIZES"]
    for name in ORBITS:
        #reps, lengths = orbits_dict[name].representatives()
        reps, lengths = reps_dict[name], lengths_dict[name]
        axis0 = AXES[name]
        for i, data in enumerate(reps):
            axis = axis0 * MM0('c', data) ** -1
            watermark = watermark_axis(axis)
            suborbit_no = MAP_SUBORBIT[watermark]
            a[suborbit_no] = (name, i, data)
            orbit_size = orbit_sizes[name]
            size, mod = divmod(lengths[i] * orbit_size, N)
            assert mod == 0
            SUBORBIT_SIZES[suborbit_no] = size
            centralizer = WATERMARK_DICT[watermark][4] 
            SUBORBIT_CENTRALIZERS[suborbit_no] = [
                str(MM(g)) for g in centralizer ]
    for entry in a:
        assert entry is not None
    SUBORBIT_REPRESENTATIVES = a
    assert sum(SUBORBIT_SIZES) == sum(orbit_sizes.values())
    if verbose:
        for i, entry in enumerate(a):
            print(i, entry) 


def suborbit_sample_axes():
    with shelve.open(SHELVE_NAME) as db:
        representative_data = db["SUBORBIT_REPRESENTATIVES"]
    representatives = []
    for i, (orbit_name, entry, v) in enumerate(representative_data):
        assert v == reps_dict[orbit_name][entry]
        representatives.append(AXES[orbit_name] * MM0('c', v) ** -1) 
    return representatives


def final_check():
    from check_all_suborbits import check_suborbits
    print("Checking N_x0 of suborbits ...")
    check_suborbits(check = True, verbose = False)           
    print("Check of suborbits passed")

       
       
VERBOSE = 0   
def watermark_suborbits():
    number_suborbits(verbose = VERBOSE)
    suborbit_to_representative(verbose = VERBOSE)
    enhance_map_suborbit()
    with shelve.open(SHELVE_NAME) as db:
        db["MAP_SUBORBIT"] = MAP_SUBORBIT
        db["SUBORBIT_REPRESENTATIVES"] = SUBORBIT_REPRESENTATIVES
        db["SUBORBIT_SIZES"] = SUBORBIT_SIZES
        db["SUBORBIT_CENTRALIZERS"] = SUBORBIT_CENTRALIZERS
    print("Suborbit data written to shelve")
    final_check()



if __name__ == "__main__":
   watermark_suborbits()




==> anc/order_monster/axis_orbits/certificates/axis_certificate.txt <==
axis: 2A <1>
cent: 1 <y_94h*x_598h*d_3a4h*p_176564103*l_2*p_80762880*l_2*p_202287360>
cent: 1 <y_535h*x_5a8h*d_0e3fh*p_97173999*l_2*p_49716480*l_1*p_149065056>
cent: 2 <y_593h*x_52dh*d_0abbh*p_176140209*l_1*p_79875840*l_2*p_61226880*l_2>
cent: 2 <y_123h*x_11a2h*d_575h*p_109612331*l_2*p_14657280*l_1*p_1351680*l_1>
cent: 2 <y_0b2h*x_11c7h*d_0d19h*p_117575550*l_2*p_17761920*l_2*p_96286080>
cent: 2 <y_0c1h*x_42bh*d_705h*p_86085714*l_2*p_47942400*l_1*p_63909312>
cent: 2 <y_1bh*x_10b2h*d_0fdeh*p_232910863*l_2*p_58143360*l_1>
cent: 2 <y_1dah*x_0d56h*d_4f8h*p_169467328*l_1*p_60360960*l_1*p_242647728>
cent: 2 <y_95h*x_0d44h*d_0e1ch*p_231559787*l_2*p_70561920*l_2*p_172571520*l_1>
cent: 2 <y_36h*x_1112h*d_0c50h*p_64817126*l_2*p_8448000*l_2*p_149064960>
orb:  46575  <d_1f6h*p_40825158*l_2>
tau1: 2A  <1>
tau2: 2A  <1>
orb:  4098600  <d_56dh*p_1460943*l_2>
tau1: 2B  <y_401h*x_1c01h*p_85325184>
tau2: 2B  <y_1c01h*d_800h*p_85325184>
orb:  4147200  <y_4d0h*x_202h*d_25bh*p_155055164*l_2*p_203174400*l_1>
tau1: 4A  <x_184dh*p_10665680>
tau2: 4A  <x_84dh*d_8cfh*p_10665680>
end:
axis: 2B <y_29bh*x_1e0ch*d_39fh*p_108582478*l_2*p_960*l_2*p_10667712*l_2*p_5197440*t_1>
cent: 1 <y_5f1h*x_1035h*d_6a1h*p_72337998*l_2*p_22080*l_1>
cent: 1 <y_2e4h*x_2fbh*d_0d2ah*p_33307203*l_2*p_929280>
cent: 2 <y_2c4h*x_100fh*d_7cch*p_33306247*l_2*p_960*l_1>
cent: 2 <y_5d6h*x_1b2h*d_80ah*p_21796823*l_2*p_21120>
cent: 2 <y_5edh*x_1009h*d_0be1h*p_62135095*l_1*p_507840>
cent: 2 <y_5fh*x_1836h*d_0d48h*p_73223061*l_1*p_486720>
cent: 2 <y_0d7h*x_115dh*d_0dc8h*p_11152355*l_2*p_485760>
cent: 2 <y_26ah*x_15cfh*d_5b4h*p_11632341*l_2*p_1795200*l_2>
cent: 2 <y_0c6h*x_81fh*d_0c2dh*p_43021550*l_2*p_21120*l_2>
cent: 2 <y_5c1h*x_11a5h*d_0a1ch*p_483922*l_1*p_2682240*l_2>
orb:  241920  <d_1f6h*p_40825158*l_2>
tau1: 4A  <y_8h*x_232h*d_0c4fh*p_31510083*l_2>
tau2: 4A  <y_329h*x_62ah*d_1d4h*p_31489923*l_1>
orb:  135  <d_2fah*p_40824960*l_2>
tau1: 2A  <y_70fh*x_1e0ch*d_9aeh*p_31046400*l_1*p_960>
tau2: 2B  <d_40dh>
orb:  32400  <d_0d1h*p_1460490*l_2>
tau1: 2B  <y_1fdh*x_1d5bh*d_0f65h*p_10305777*l_1*p_106487040>
tau2: 2B  <y_75bh*x_21bh*d_631h*p_84608*l_1*p_106487040>
orb:  3870720  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 4B  <y_25eh*x_184eh*d_6a2h*p_87201734>
tau2: 4B  <y_1deh*x_1990h*d_8e7h*p_87201734>
orb:  4147200  <y_173h*x_89bh*d_786h*p_940096*l_2*p_960*l_2*p_1394112*l_2>
tau1: 4C  <y_580h*x_1ddch*d_450h*p_211200>
tau2: 4C  <y_580h*x_105ch*d_84fh*p_211200>
end:
axis: 4A <y_72eh*x_8b5h*d_0ff3h*p_203638538*l_2*p_1394880*l_1*p_10665792*l_1*p_6125760*t_1>
cent: 1 <y_1598h*d_3bh*p_4071803>
cent: 1 <y_132fh*d_175h*p_6523300>
cent: 2 <y_1495h*d_0cfh*p_5883931>
cent: 2 <y_312h*d_71h*p_5637878>
cent: 2 <y_22ch*d_72ch*p_5391825>
cent: 2 <y_3e2h*d_19eh*p_9531411>
cent: 2 <y_1475h*d_646h*p_1212931>
cent: 2 <y_698h*d_52ch*p_1457832>
cent: 2 <y_211h*d_782h*p_6721477>
cent: 2 <y_1659h*d_348h*p_1858284>
orb:  3542  <d_1f6h*p_40825158*l_2>
tau1: 2B  <y_41h*x_80ah*d_54eh*p_42682608*l_2*p_13770240>
tau2: 4A  <y_0f9h*x_1802h*d_0cffh*p_42662579*l_1>
orb:  518144  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 6A  <y_76h*x_1cceh*d_352h*p_1394912>
tau2: 6A  <y_4a6h*x_68h*d_0d6ah*p_1394912>
orb:  3627008  <y_68h*x_0b88h*d_9e0h*p_95546318*l_2*p_5343360*l_2*p_12883200*l_2>
tau1: 6C  <y_40eh*x_4eeh*d_6f5h*p_82072320>
tau2: 6C  <y_40eh*x_18e0h*d_0ef3h*p_82072320>
orb:  16192  <y_100h*x_906h*d_207h*p_20352*l_1*p_1351680*l_2>
tau1: 4A  <y_100h*x_500h*d_4f1h*p_907200*l_1*p_960*l_2>
tau2: 4A  <y_313h*x_61fh*d_0d1ah*p_11088009*l_2*p_11552640*l_1>
orb:  485760  <y_8bh*x_0c1h*d_1f0h*p_42664165*l_2*p_203174400*l_1>
tau1: 4C  <y_4aah*x_0b0h*d_0d0dh*p_21373568*l_2*p_127776000>
tau2: 4C  <y_4aah*x_18a2h*d_88ch*p_21373568*l_2*p_234220800>
orb:  971520  <x_147ah*d_6cch*p_9611426*l_2*p_203174400*l_2>
tau1: 4B  <y_30ch*x_0e2ah*d_0dcch*p_42581*l_2*p_106487040>
tau2: 4B  <y_57fh*x_102fh*d_43bh*p_10263652*l_1*p_106487040>
orb:  32384  <y_0a0h*x_0aeh*d_6ech*p_8*l_1*p_1460160*l_2>
tau1: 4B  <y_6e2h*x_1bb3h*d_326h*p_97786527*l_2*p_960>
tau2: 4B  <y_490h*x_5ddh*d_8c5h*p_99101695*l_2*p_960>
orb:  2637824  <y_791h*x_0f5h*d_102h*p_147905571*l_2*p_2597760*l_1*p_21543957*l_2>
tau1: 8B  <y_59h*x_1ff4h*d_23ah*p_236484644>
tau2: 8B  <y_59h*x_17adh*d_0ff6h*p_236484644>
orb:  1  <1>
tau1: 4A  <d_800h>
tau2: 2A  <y_300h*x_1921h*d_56ch*p_31510112*l_2*p_21120*l_1*p_1152>
end:
axis: 4B <y_3cdh*x_1h*d_2d1h*p_71258152*l_2*p_744960*l_1*t_1*l_2*p_1415040*l_2*p_1200*l_2*t_2*l_2*p_2386560*l_2*p_11706825*l_1*t_1*l_2*p_2386560*l_2*p_85327112*t_2*l_2*p_2830080*l_2*p_42676038*t_1*l_1*p_160152960*l_1*t_1>
cent: 1 <y_2eh*x_1a49h*d_371h*p_53242588*l_2*p_3840*l_2>
cent: 1 <y_45dh*x_1b4ah*d_0d61h*p_71428009*l_1*p_22080*l_2>
cent: 2 <y_108h*x_1f7fh*d_74ch*p_63866889*l_2*p_22080*l_2>
cent: 2 <y_3b1h*x_0a41h*d_0a10h*p_52335361*l_1*p_22080*l_1>
cent: 2 <y_0b6h*x_2fh*d_0e74h*p_32377112*l_1*p_2682240>
cent: 2 <y_4eh*x_33h*d_0cfbh*p_51912112*l_1*p_53264640>
cent: 2 <y_17fh*x_9h*d_780h*p_40825133*l_2*p_2880*l_1>
cent: 2 <y_137h*x_1e3eh*d_7d9h*p_52778895*l_2*p_2880*l_2>
cent: 2 <y_0efh*x_7bch*d_0b9ch*p_51469514*l_1*p_24000*l_2>
cent: 2 <y_51eh*x_1023h*d_76h*p_52821265*l_2*p_960*l_1>
orb:  12096  <d_1f6h*p_40825158*l_2>
tau1: 4B  <y_184h*x_8e2h*d_5d2h*p_20291*l_2*p_3125760>
tau2: 4B  <y_1eeh*x_1889h*d_0bddh*p_10221170*l_1*p_3125760>
orb:  63  <d_2fah*p_40824960*l_2>
tau1: 2B  <y_16h*x_54h*d_2fdh*p_887091*l_2*p_465600*l_2*p_127296>
tau2: 4B  <y_2fh*x_3h*d_88h*p_21288960>
orb:  40320  <d_56dh*p_1460943*l_2>
tau1: 4B  <y_4b1h*x_14dfh*d_0c13h*p_10664784*l_1*p_3464640>
tau2: 4B  <y_7f9h*x_1f2ch*d_86ah*p_907232*l_2*p_3464640>
orb:  60480  <d_5cfh*p_1454948*l_2>
tau1: 4C  <y_313h*x_109eh*d_0e78h*p_10221169*l_2*p_6991680>
tau2: 4C  <y_7d0h*x_0dd3h*d_0b29h*p_20422179*l_2*p_3276480>
orb:  30240  <d_0d1h*p_1460490*l_2>
tau1: 4B  <y_66fh*x_189bh*d_1afh*p_137997690*l_1*p_130560>
tau2: 4C  <y_73fh*x_19ch*d_4b8h*p_244718262*l_1*p_224019840>
orb:  2160  <d_6c9h*p_43950853*l_2>
tau1: 4A  <y_62dh*x_102ch*d_0ed1h*p_52864025*l_1*p_1928640*l_1>
tau2: 4B  <y_3f0h*x_158eh*d_0c36h*p_104981*l_2*p_106487040>
orb:  72  <d_7b3h*p_1332496*l_2>
tau1: 4B  <y_130h*x_1e29h*d_0aech*p_51468481*l_2*p_960>
tau2: 4A  <y_140h*x_1c12h*d_82dh*p_170650368*l_1*p_1460160*l_1>
orb:  1032192  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 10A  <y_502h*x_84fh*d_567h*p_96938038>
tau2: 10A  <y_54ch*x_1503h*d_0f69h*p_96938038>
orb:  2211840  <y_173h*x_89bh*d_786h*p_940096*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_3d8h*x_0e36h*d_0ebeh*p_243112174*l_1*p_85198080>
tau2: 12C  <y_28eh*x_0db8h*d_370h*p_242204878*l_1*p_85198080>
orb:  774144  <y_68h*x_0b88h*d_9e0h*p_95546318*l_2*p_5343360*l_2*p_12883200*l_2>
tau1: 10B  <y_0fbh*x_0cf7h*d_69ch*p_63479*l_2*p_3840*l_1>
tau2: 10B  <y_4e8h*x_810h*d_0c6ah*p_63481*l_2*p_3840*l_1>
orb:  129024  <y_5dh*x_1830h*d_68h*p_104*l_2*p_1393920*l_2*p_1394112*l_2>
tau1: 6C  <y_560h*x_1cc6h*d_0b70h*p_42682560*l_1*p_13770240>
tau2: 6C  <y_526h*x_1420h*d_658h*p_52883600*l_2*p_14213760>
orb:  1935360  <y_8bh*x_0c1h*d_1f0h*p_42664165*l_2*p_203174400*l_1>
tau1: 8B  <y_403h*x_1a45h*d_1dfh*p_223090610*l_1*p_1629120>
tau2: 8B  <y_421h*x_18e8h*d_450h*p_180514573*l_1*p_3728640>
orb:  967680  <y_208h*x_460h*d_2e8h*p_162305085*l_2*p_203174400*l_1>
tau1: 6C  <y_25h*x_1f1bh*d_0a69h*p_42658606*l_1*p_106487040>
tau2: 6C  <y_400h*x_86fh*d_125h*p_42679720*l_2*p_106487040>
orb:  1032192  <x_1b0ah*d_720h*p_236007117*l_2*p_203174400*l_2>
tau1: 12C  <y_6ffh*x_162eh*d_557h*p_85198928>
tau2: 12C  <y_3c6h*x_5e8h*d_0cb7h*p_85198928>
orb:  32256  <y_322h*x_1b22h*d_7dbh*p_223830478*l_1*p_203174400*l_1>
tau1: 6A  <y_5f8h*x_1908h*d_0a84h*p_929456*l_1*p_21120>
tau2: 6A  <y_5f8h*x_1cf0h*d_112h*p_929456*l_1*p_21120>
orb:  32256  <y_4ech*x_1902h*d_516h*p_159308844*l_2*p_203174400*l_1>
tau1: 6C  <y_1h*x_1874h*d_0cech*p_12523344*l_1*p_63909120>
tau2: 6A  <y_629h*x_127fh*d_8eh*p_63488*l_2*p_1351680>
end:
axis: 4C <y_175h*x_0bd6h*d_5dfh*p_77235657*l_1*p_1499520*l_2*p_10773794*t_1*l_1*p_1481280*t_2*l_1*p_130560*l_1*t_1>
cent: 1 <y_380h*x_138bh*d_83bh*p_1776031*l_1*p_951360>
cent: 1 <y_585h*x_2abh*d_0d75h*p_62538412*l_2*p_951360>
cent: 2 <y_4dh*x_1b88h*d_0ebah*p_72295785*l_1*p_487680>
cent: 2 <y_28eh*x_5b7h*d_0e4ah*p_53223502*l_2*p_930240>
cent: 2 <y_79bh*x_1f83h*d_0b52h*p_2299313*l_2>
cent: 2 <y_287h*x_808h*d_0e57h*p_930254*l_1*p_506880>
cent: 2 <y_480h*x_12ceh*d_0a9eh*p_20485500*l_1*p_42620160>
cent: 2 <y_573h*x_1bfbh*d_89eh*p_62538408*l_2*p_951360>
cent: 2 <y_1cfh*x_0acch*d_0ab8h*p_11171581*l_1*p_506880>
cent: 2 <y_627h*x_0ac6h*d_0dddh*p_51508944*l_1>
orb:  26880  <d_1f6h*p_40825158*l_2>
tau1: 4B  <y_289h*x_80eh*d_483h*p_63084657*l_2*p_27840>
tau2: 4C  <y_301h*x_0c1fh*d_4c0h*p_31510096*l_1*p_14400>
orb:  120  <d_2fah*p_40824960*l_2>
tau1: 4C  <y_23dh*x_4d5h*d_64ah*p_2318496*l_1*p_960>
tau2: 4C  <y_33ah*x_1211h*d_0b6ah*p_1834715*l_2*p_960>
orb:  3360  <d_0d1h*p_1460490*l_2>
tau1: 4B  <y_3a7h*x_15c0h*d_225h*p_170712817*l_2*p_760320>
tau2: 4B  <y_448h*x_0dfh*d_0c8eh*p_42578111*l_2*p_572160>
orb:  13440  <d_6c9h*p_43950853*l_2>
tau1: 4C  <y_7e6h*x_1eceh*d_0ca5h*p_20845505*l_1*p_279360>
tau2: 4C  <y_41ch*x_1766h*d_5ebh*p_10644627*l_2*p_234240>
orb:  240  <d_527h*p_1461120*l_2>
tau1: 4A  <y_64fh*x_0b0bh*d_0c23h*p_149276165*l_1*p_2091840*l_1>
tau2: 4C  <y_5f4h*x_8f8h*d_71fh*p_84608*l_1*p_170353920>
orb:  15  <d_735h*p_1332512*l_2>
tau1: 2B  <y_2bdh*x_987h*d_266h*p_51254553*l_1*p_2999040*l_1*p_42670315>
tau2: 4C  <x_0ch*d_10dh*p_2>
orb:  3440640  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_311h*x_1cf6h*d_452h*p_70743747*l_1*p_172800*l_1>
tau2: 12C  <y_373h*x_911h*d_0c3bh*p_149575157*l_1*p_172800*l_1>
orb:  3440640  <y_173h*x_89bh*d_786h*p_940096*l_2*p_960*l_2*p_1394112*l_2>
tau1: 10B  <y_6a8h*x_5edh*d_0fc1h*p_103889506*l_1*p_106487040>
tau2: 10B  <y_73ah*x_0ac7h*d_1a8h*p_103889507*l_1*p_106487040>
orb:  430080  <y_68h*x_0b88h*d_9e0h*p_95546318*l_2*p_5343360*l_2*p_12883200*l_2>
tau1: 6C  <y_539h*x_183dh*d_0de9h*p_43506306*l_2*p_4800>
tau2: 6C  <y_36h*x_18f6h*d_6a8h*p_43486096*l_2*p_4800>
orb:  215040  <y_5dh*x_1830h*d_68h*p_104*l_2*p_1393920*l_2*p_1394112*l_2>
tau1: 10B  <y_28fh*x_1546h*d_821h*p_41307955*l_2*p_63909120>
tau2: 10B  <y_7b4h*x_1ddch*d_4b2h*p_2221536*l_2>
orb:  245760  <y_466h*x_1171h*d_0c8fh*p_32438611*l_2*p_465600*l_2*p_464832*l_2>
tau1: 10A  <y_207h*x_1bfbh*d_0e1eh*p_31552499*l_2*p_63909120>
tau2: 10A  <y_1f3h*x_35dh*d_554h*p_31616963*l_2>
orb:  215040  <y_8bh*x_0c1h*d_1f0h*p_42664165*l_2*p_203174400*l_1>
tau1: 8B  <y_40ah*x_1804h*d_0f08h*p_52948166*l_1*p_15100800>
tau2: 8B  <y_724h*x_443h*d_0c76h*p_170693754*l_2*p_6571200>
orb:  245760  <y_108h*x_460h*d_178h*p_162748700*l_2*p_203174400*l_1>
tau1: 6F  <y_3d6h*x_102h*d_0f39h*p_10263538*l_1*p_106487040>
tau2: 6F  <y_3d9h*x_2dbh*d_0efh*p_10263538*l_1*p_106487040>
orb:  15360  <x_180ch*d_92h*p_231491500*l_2*p_203174400*l_2>
tau1: 6F  <y_71dh*x_459h*d_5eeh*p_192>
tau2: 6F  <y_308h*x_1f51h*d_89ah*p_192>
end:
axis: 6A <y_64ah*x_1d8eh*d_0e86h*p_35881849*l_1*p_1499520*l_2*p_85840916*l_2*p_10666560*t_1*l_1*p_13326720*l_1*p_11552640*l_1*t_1>
cent: 1 <y_0a1h*x_19fah*d_940h*p_61227168*l_1*p_19092480*l_1*p_11552640*l_2>
cent: 1 <y_5b5h*x_58h*d_804h*p_173881293*l_2*p_4899840*l_2*p_12439680*l_2>
cent: 2 <y_567h*x_5bh*d_33fh*p_61247583*l_2*p_13770240*l_1>
cent: 2 <y_57fh*x_1179h*d_0bh*p_133097669*l_2*p_4899840*l_2*p_11552640*l_1>
cent: 2 <y_90h*x_103h*d_0c76h*p_112252658*l_1*p_17318400*l_1*p_12883200*l_2>
cent: 2 <y_4e6h*x_1455h*d_0f38h*p_71448128*l_1*p_8448000*l_2*p_12439680*l_2>
cent: 2 <y_1dfh*x_585h*d_96eh*p_82072870*l_2*p_13770240*l_1*p_11552640>
cent: 2 <y_512h*x_1ce3h*d_7aah*p_41268822*l_2*p_16874880*l_1*p_12439680*l_1>
cent: 2 <y_0abh*x_191ch*d_0fb3h*p_112251879*l_1*p_16874880*l_1*p_12883200*l_1>
cent: 2 <y_0c6h*x_44eh*d_28h*p_102051084*l_1*p_7117440*l_2*p_12883200>
orb:  891  <d_1f6h*p_40825158*l_2>
tau1: 4A  <y_11ah*x_1cc8h*d_9fh*p_10201065*l_2*p_7560960*l_1*p_11552640*l_2>
tau2: 6A  <y_138h*x_1803h*d_0d5h>
orb:  1995840  <d_56dh*p_1460943*l_2>
tau1: 8B  <y_540h*x_804h*d_6abh*p_73285587*l_1*p_1923840>
tau2: 6C  <y_46h*x_1h*d_0f0ch*p_42682599*l_1*p_1396800>
orb:  49896  <d_5cfh*p_1454948*l_2>
tau1: 4B  <y_31dh*x_8ch*d_0afch*p_170734226*l_2*p_1985280*l_1*p_42730950>
tau2: 6A  <y_48ch*x_649h*d_0fbch*p_96412944*l_2*p_21120>
orb:  24948  <d_6c9h*p_43950853*l_2>
tau1: 4B  <y_475h*x_581h*d_48dh*p_10201154*l_1*p_6673920*l_1*p_85198080>
tau2: 6C  <x_1583h*d_0d8ch*p_40804048*l_2*p_960>
orb:  456192  <y_4ech*x_1902h*d_516h*p_159308844*l_2*p_203174400*l_1>
tau1: 10A  <y_160h*x_14a7h*d_4e3h*p_20273*l_2*p_3759360>
tau2: 10A  <y_12dh*x_16a2h*d_946h*p_31510144*l_2*p_3759360>
orb:  1596672  <y_0aeh*x_1846h*d_3dh*p_123806315*l_1*p_203174400*l_1>
tau1: 12C  <y_51dh*x_1b32h*d_0fbh*p_10201033*l_1*p_18648960*l_1*p_85198080>
tau2: 12C  <y_1d9h*x_12cch*d_0b0fh*p_10201119*l_2*p_8448000*l_1*p_85198080>
orb:  20736  <y_47h*x_952h*d_657h*p_86085982*l_2*p_1351680*l_2>
tau1: 10A  <y_30h*x_1019h*d_55eh*p_1*l_1*p_3125760>
tau2: 10A  <y_4c2h*x_52eh*d_0b97h*p_10201091*l_1*p_3125760>
orb:  912384  <y_4d0h*x_202h*d_25bh*p_155055164*l_2*p_203174400*l_1>
tau1: 12C  <y_68h*x_0b86h*d_1ah*p_182943987*l_2*p_12883200*l_1>
tau2: 12C  <y_6f2h*x_1560h*d_5cch*p_188871059*l_1*p_1795200*l_2>
orb:  3193344  <y_4fdh*x_485h*d_3ah*p_134430476*l_1*p_203174400*l_1>
tau1: 8B  <y_174h*x_399h*d_0f25h*p_40864350*l_1*p_1795200*l_1>
tau2: 8B  <y_128h*x_17c0h*d_0d44h*p_63443524*l_1*p_2880*l_2*p_1478736>
orb:  41472  <d_55ch*p_81749646*l_1*p_960*l_2>
tau1: 6A  <y_22fh*x_4c4h*d_7eah*p_63951377*l_1*p_1393920*l_2*p_21312>
tau2: 6A  <y_10h*x_0f1ch*d_0c0h*p_10664677*l_2*p_960*l_1*p_21312>
end:
axis: 6C <y_2b8h*x_429h*d_553h*p_237253688*l_2*p_1900800*l_2*p_85835153*l_2*p_21796800*t_2*l_1*p_13326720*l_1*p_11552640*l_1*t_1>
cent: 1 <y_2e4h*x_1aa1h*d_9f6h*p_62537316*l_2*p_12439680>
cent: 1 <y_39ah*x_135eh*d_0b10h*p_62576693*l_2*p_12883200>
cent: 2 <y_778h*x_0ce7h*d_0c1bh*p_72335056*l_1*p_12439680*l_1>
cent: 2 <y_71eh*x_72eh*d_3f0h*p_72778737*l_1*p_12883200*l_2>
cent: 2 <y_38fh*x_143ah*d_0b60h*p_62577690*l_1*p_11996160*l_1>
cent: 2 <y_371h*x_181ah*d_0a3h*p_10664652*l_2*p_12883200*l_1>
cent: 2 <y_1cdh*x_972h*d_0e5ah*p_51046089*l_2*p_11552640>
cent: 2 <y_219h*x_69fh*d_0b4eh*p_41691961*l_2*p_12439680>
cent: 2 <y_365h*x_1f3bh*d_849h*p_11108199*l_2*p_11996160>
cent: 2 <y_42dh*x_1cebh*d_86dh*p_72758426*l_2>
orb:  864  <d_1f6h*p_40825158*l_2>
tau1: 4B  <y_10eh*x_1948h*d_521h*p_30603201*l_2*p_23040*l_1*p_1152>
tau2: 6C  <y_400h*x_0d03h*d_0cf2h*p_10221120*l_2*p_13326720>
orb:  27  <d_2fah*p_40824960*l_2>
tau1: 4A  <y_10eh*x_0d8ah*d_4e0h*p_63084704*l_2*p_1415040*l_1*p_32461632*l_2>
tau2: 6C  <y_100h*x_805h*d_31h>
orb:  8640  <d_56dh*p_1460943*l_2>
tau1: 8B  <y_533h*x_106bh*d_287h*p_95546365*l_1*p_11552640>
tau2: 6A  <y_2cdh*x_1808h*d_89eh*p_74152891*l_1*p_45120>
orb:  12960  <d_5cfh*p_1454948*l_2>
tau1: 4C  <y_47h*x_0f5bh*d_52fh*p_212364480*l_2*p_467520*l_2*p_64015152>
tau2: 6C  <y_150h*x_1806h*d_0ac4h*p_10221169*l_1*p_3384000>
orb:  25920  <d_0d1h*p_1460490*l_2>
tau1: 8B  <y_400h*x_157h*d_524h*p_30603027*l_1*p_1460160>
tau2: 6C  <y_3a0h*x_1003h*d_0fefh*p_20422492*l_1*p_45120>
orb:  6480  <d_6c9h*p_43950853*l_2>
tau1: 4B  <y_745h*x_0b96h*d_0c08h*p_53751232*l_1*p_1415040*l_2*p_127296>
tau2: 6C  <y_3beh*x_1919h*d_93eh*p_10285680*l_1*p_1035840>
orb:  25920  <d_7fdh*p_1468976*l_2>
tau1: 8B  <y_3b5h*x_38h*d_0ee0h*p_159033720*l_2*p_49920>
tau2: 6C  <y_498h*x_179fh*d_0f3fh*p_11108619*l_2*p_130560>
orb:  108  <d_7b3h*p_1332496*l_2>
tau1: 4B  <y_145h*x_1c18h*d_84ch*p_116877690*l_2*p_2787840*l_2*p_21438148>
tau2: 6A  <y_0b8h*x_1a14h*d_0bdfh*p_44289*l_2*p_1351680>
orb:  276480  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 10A  <y_3c1h*x_112fh*d_5ech*p_204017423*l_2*p_960>
tau2: 12C  <y_3d8h*x_18f5h*d_941h*p_178464038*l_1*p_4309440*l_2>
orb:  829440  <y_173h*x_89bh*d_786h*p_940096*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_6d3h*x_19b3h*d_0b2ah*p_6186329*l_1*p_192086400*l_1>
tau2: 8B  <y_255h*x_595h*d_80dh*p_232783308*l_1*p_50160000*l_1*p_161927088>
orb:  829440  <y_48dh*x_10b3h*d_325h*p_32218891*l_2*p_960*l_2*p_1394112*l_2>
tau1: 10B  <y_7bh*x_0a25h*d_87ch*p_156626346*l_2*p_171684480*l_1>
tau2: 12C  <y_455h*x_0c82h*d_834h*p_14028925*l_1*p_114240*l_1>
orb:  55296  <x_949h*d_0e22h*p_31066656*l_2*p_1943040*l_2*p_1461617*l_2>
tau1: 6C  <y_25fh*x_0d19h*d_5e1h*p_42852365*l_2*p_2597760*l_1*p_1488370>
tau2: 10A  <y_6bh*x_202h*d_0ee9h*p_21373988*l_1*p_212931840>
orb:  414720  <y_4ech*x_1902h*d_516h*p_159308844*l_2*p_203174400*l_1>
tau1: 12C  <y_0d7h*x_1254h*d_8dah*p_223449585*l_1*p_1970880*l_1>
tau2: 12C  <y_567h*x_182dh*d_27fh*p_73369154*l_2*p_2386560*l_2*p_85367634>
orb:  55296  <y_59h*x_1d0ah*d_443h*p_40424313*l_1*p_203174400*l_1>
tau1: 6C  <y_479h*x_0d90h*d_0bb7h*p_106676718*l_1*p_1499520*l_1*p_10879269>
tau2: 6C  <y_751h*x_1d1bh*d_0e00h*p_95610653*l_1*p_2999040*l_1*p_10864918>
orb:  829440  <y_0aeh*x_1846h*d_3dh*p_123806315*l_1*p_203174400*l_1>
tau1: 8B  <y_5f0h*x_5efh*d_28h*p_52883569*l_1*p_2640000*l_1*p_33395056>
tau2: 8B  <y_1a5h*x_5e5h*d_0fd8h*p_74088054*l_2*p_2830080*l_2*p_22750579>
orb:  41472  <x_14c9h*d_66dh*p_9378128*l_2*p_203174400*l_2>
tau1: 8B  <y_4ch*x_0d23h*d_4a0h*p_96456391*l_2*p_1394880*l_1*p_43593120>
tau2: 8B  <y_625h*x_9e4h*d_40eh*p_132722139*l_2*p_2408640*l_1>
orb:  41472  <y_47h*x_952h*d_657h*p_86085982*l_2*p_1351680*l_2>
tau1: 6C  <y_343h*x_4e3h*d_7edh*p_31510180*l_1*p_1499520*l_1*p_1036224>
tau2: 6C  <y_101h*x_595h*d_0fadh*p_52883542*l_2*p_2344320*l_2*p_1036334>
orb:  20736  <x_30h*d_2b5h*p_10200960*l_2*p_3125760*l_1*p_1351680*l_2>
tau1: 10A  <y_0b0h*x_18adh*d_327h*p_130*l_2*p_3125760>
tau2: 10A  <y_5b0h*x_4a2h*d_0da0h*p_10200961*l_2*p_3125760>
orb:  829440  <y_7ch*x_70h*d_406h*p_32957767*l_2*p_960*l_1*p_1152*l_1>
tau1: 10B  <y_685h*x_5a8h*d_0fc1h*p_31994619*l_1*p_4800*l_1>
tau2: 10B  <y_3c5h*x_172dh*d_0c32h*p_1837179*l_2*p_5760*l_1>
orb:  2488320  <y_44h*x_1afh*d_0db7h*p_975661*l_2*p_960*l_2*p_1395072*l_1>
tau1: 12C  <y_519h*x_1756h*d_5f9h*p_47336498*l_2*p_1900800*l_2*p_32976448*l_1>
tau2: 12C  <y_7feh*x_0c66h*d_22fh*p_226411612*l_2*p_2956800*l_1*p_64036451>
orb:  1327104  <y_233h*x_64h*d_7ah*p_1781257*l_2*p_960*l_2*p_1152*l_2>
tau1: 10B  <y_2b3h*x_0c92h*d_0bbeh*p_237731662*l_1*p_1415040*l_2*p_21416304>
tau2: 10B  <y_76dh*x_1ed5h*d_8b9h*p_153925656*l_1*p_1415040*l_2*p_21417072>
orb:  69120  <x_113fh*d_0d40h*p_1776045*l_1*p_3125760*l_2*p_1351680*l_2>
tau1: 10A  <y_523h*x_828h*d_31fh*p_907234*l_1*p_45120>
tau2: 10A  <y_2eh*x_808h*d_0e59h*p_887073*l_1*p_45120>
orb:  103680  <y_684h*x_0b0eh*d_0f8h*p_72818042*l_1*p_466560*l_1*p_1415232*l_2>
tau1: 12C  <y_1c2h*x_1ddah*d_578h*p_107563347*l_1*p_1499520*l_2*p_177048*l_2>
tau2: 12C  <y_33fh*x_1cf1h*d_5d1h*p_214199232*l_2*p_1985280*l_1*p_21416298>
end:
axis: 8B <y_5fch*x_6bah*d_0fech*p_206934638*l_2*p_1457280*l_1*p_106700773*l_1*p_10665600*t_2*l_2*p_1900800*l_2*p_106706497*l_1*p_1461120*t_1>
cent: 1 <y_68ah*x_100ah*d_79dh*p_4455924>
cent: 1 <y_73ah*x_10cdh*d_70dh*p_6701688>
cent: 2 <y_255h*d_3bfh*p_1815413>
cent: 2 <y_19h*x_108dh*d_7eeh*p_4459931>
cent: 2 <y_0dfh*x_1806h*d_385h*p_4357037>
cent: 2 <y_2bfh*x_13h*d_0b0h*p_3024586>
cent: 2 <y_771h*x_1813h*d_222h*p_3913450>
cent: 2 <y_64bh*x_18cdh*d_4a9h*p_2224222>
cent: 2 <y_518h*x_88dh*d_12h*p_8734376>
cent: 2 <y_0ech*x_108dh*d_0bah*p_2844023>
orb:  330  <d_1f6h*p_40825158*l_2>
tau1: 8B  <y_100ch*d_1dch*p_73709075*l_2*p_43950720>
tau2: 4C  <y_486h*x_386h*d_6ah*p_192829258*l_2*p_1900800*l_2*p_85329043>
orb:  440  <d_2f6h*p_40825152*l_2>
tau1: 6A  <y_55h*x_1a1fh*d_0b3ch*p_63971521*l_2*p_45120>
tau2: 6C  <y_515h*x_1e2bh*d_54fh*p_21289743*l_2*p_3380160>
orb:  1320  <d_0d1h*p_1460490*l_2>
tau1: 6C  <y_50bh*x_1dceh*d_0cfch*p_10221211*l_1*p_1460160>
tau2: 6C  <y_699h*x_1c09h*d_7abh*p_11108689*l_2*p_45120>
orb:  660  <d_6c9h*p_43950853*l_2>
tau1: 8B  <y_105h*x_1077h*d_965h*p_223956635*l_2*p_1974720>
tau2: 4B  <y_433h*x_1619h*d_671h*p_231859692*l_2*p_1900800*l_2*p_21383237>
orb:  792  <d_7fdh*p_1468976*l_2>
tau1: 8B  <y_6c1h*x_1b61h*d_6c7h*p_10645049*l_1*p_3719040>
tau2: 8B  <y_30fh*x_8b1h*d_940h*p_31046897*l_1*p_46080>
orb:  112640  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_49ah*x_14fch*d_0b8dh*p_131640959*l_2*p_2344320*l_2*p_64087216*l_2>
tau2: 12C  <y_4c4h*x_6eeh*d_0ddfh*p_135397572*l_2*p_2956800*l_1*p_43605433*l_1>
orb:  270336  <y_1ddh*x_869h*d_72bh*p_939844*l_2*p_960*l_2*p_1394112*l_2>
tau1: 8B  <y_664h*x_1aach*d_0e39h*p_189321882*l_2*p_1415040*l_2*p_23280*l_1*p_10560000>
tau2: 12C  <y_6d1h*x_0c87h*d_0cc5h*p_242967919*l_2*p_2787840*l_2*p_33400786>
orb:  135168  <y_1f6h*x_87eh*d_50ch*p_940118*l_2*p_960*l_2*p_1394112*l_2>
tau1: 8B  <y_70ch*x_907h*d_16ah*p_101851384*l_1*p_1415040*l_2*p_465840*l_1*p_10499520>
tau2: 10A  <y_1cfh*x_1809h*d_0e1h*p_47006436*l_1*p_1415040*l_2*p_1152>
orb:  337920  <y_68h*x_0b88h*d_9e0h*p_95546318*l_2*p_5343360*l_2*p_12883200*l_2>
tau1: 8B  <y_20ch*x_0ae6h*d_0d7ch*p_25066425*l_2*p_2386560*l_2*p_43680593*l_2>
tau2: 10B  <y_51dh*x_117fh*d_0daah*p_158569472*l_1*p_1499520*l_2*p_25041*l_1>
orb:  450560  <y_2h*x_10dfh*d_56h*p_223513839*l_2*p_2830080*l_2*p_10668824*l_2>
tau1: 8B  <y_734h*x_671h*d_0ae4h*p_79206720*l_2*p_1393920*l_1*p_1248*l_2*p_5177280>
tau2: 12C  <y_284h*x_1218h*d_888h*p_150368705*l_1*p_49272960*l_1*p_202730880*l_1>
orb:  1351680  <y_3e8h*x_7eh*d_374h*p_32224078*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_308h*x_1613h*d_0e68h*p_144408246*l_2*p_1457280*l_1*p_42711649>
tau2: 10B  <y_200h*x_164fh*d_0f42h*p_115948356*l_1*p_1457280*l_2*p_10669498*l_1>
orb:  675840  <y_4ddh*x_1754h*d_753h*p_32230098*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_51dh*x_0d8ah*d_0f74h*p_21313064*l_2*p_17318400*l_1*p_12883200*l_1>
tau2: 12C  <y_38eh*x_443h*d_23eh*p_36277565*l_2*p_2880*l_1*p_23280*l_1*p_1208640>
orb:  811008  <y_64h*x_15eah*d_8eah*p_224357730*l_1*p_74553600*l_2*p_51469440*l_1>
tau1: 10B  <y_3e4h*x_0ac4h*d_69bh*p_112352700*l_1*p_1457280*l_2*p_22329011*l_1>
tau2: 10B  <y_49eh*x_10bch*d_8ech*p_62137443*l_1*p_2999040*l_1*p_21868165*l_1>
orb:  1408  <y_100h*x_906h*d_207h*p_20352*l_1*p_1351680*l_2>
tau1: 6A  <y_6ffh*x_1c26h*d_0a0bh*p_115925175*l_1*p_1499520*l_2*p_1317>
tau2: 8B  <y_5b7h*x_1430h*d_28ah*p_991849*l_2*p_3840*l_1>
orb:  42240  <y_8bh*x_0c1h*d_1f0h*p_42664165*l_2*p_203174400*l_1>
tau1: 12C  <y_61dh*x_1112h*d_394h*p_31552564*l_2*p_97173120*l_1>
tau2: 8B  <y_70fh*x_1b9bh*d_8dah*p_202117880*l_2*p_2830080*l_2*p_23197957>
orb:  10560  <y_110h*x_919h*d_20bh*p_20356*l_1*p_1351680*l_2>
tau1: 10A  <y_2e6h*x_1e82h*d_0f1bh*p_26631889*l_2*p_129600>
tau2: 10A  <y_106h*x_0dfbh*d_64dh*p_20675533*l_2*p_130560>
orb:  21120  <y_0a5h*x_0f2h*d_4ach*p_42664269*l_2*p_203174400*l_1>
tau1: 10B  <y_325h*x_0a02h*d_9b6h*p_52926006*l_1*p_141968640*l_1>
tau2: 10A  <y_42h*x_1dbh*d_6beh*p_159541117*l_2*p_341760>
orb:  42240  <y_5eh*x_10a2h*d_18ch*p_42664145*l_2*p_203174400*l_1>
tau1: 6F  <y_59dh*x_1ba9h*d_742h*p_60190908*l_2*p_2830080*l_2*p_1866451>
tau2: 6F  <y_59ch*x_7a8h*d_0b55h*p_177468213*l_1*p_2999040*l_1*p_1866457>
orb:  253440  <x_808h*d_47h*p_784*l_1*p_1465920*l_2>
tau1: 12C  <y_74ah*x_113dh*d_0de3h*p_184161404*l_2*p_2597760*l_1*p_106664165*l_2>
tau2: 12C  <y_579h*x_1512h*d_1f1h*p_238467740*l_2*p_2787840*l_2*p_85333863>
orb:  84480  <x_147ah*d_6cch*p_9611426*l_2*p_203174400*l_2>
tau1: 12C  <y_780h*x_0e02h*d_253h*p_181993070*l_2*p_1858560*l_2*p_3216*l_1*p_10397760>
tau2: 12C  <y_6fh*x_1b15h*d_2aeh*p_219198863*l_2*p_1858560*l_1*p_10665888*l_2*p_10562880>
orb:  42240  <x_143dh*d_6ach*p_6529922*l_2*p_203174400*l_2>
tau1: 6C  <y_1f2h*x_54ah*d_9ech*p_105204*l_2*p_2597760*l_1*p_10672376>
tau2: 12C  <y_5fbh*x_1d01h*d_0d55h*p_31911309*l_2*p_203617920*l_2>
orb:  21120  <y_0a0h*x_0aeh*d_6ech*p_8*l_1*p_1460160*l_2>
tau1: 12C  <y_679h*x_88bh*d_0d11h*p_222709934*l_2*p_1985280*l_1*p_85814936>
tau2: 12C  <y_4d2h*x_0d83h*d_68ah*p_106487410*l_2*p_97173120*l_2>
orb:  253440  <y_0b0h*x_0bfh*d_214h*p_20180*l_1*p_1395840*l_2>
tau1: 8B  <y_3c4h*x_8d0h*d_109h*p_234474829*l_1*p_1499520*l_1*p_96014024>
tau2: 8B  <y_7b9h*x_1c47h*d_8c7h*p_95737450*l_2*p_1457280*l_1*p_11132359>
orb:  253440  <y_380h*x_100h*d_3a5h*p_29528322*l_1*p_203174400*l_1>
tau1: 10B  <y_43dh*x_1f93h*d_314h*p_117680106*l_2*p_1943040*l_2*p_90464>
tau2: 10B  <y_3f2h*x_74h*d_1e9h*p_41394241*l_2*p_2597760*l_1*p_42670314>
orb:  84480  <x_49ch*d_743h*p_6530815*l_2*p_203174400*l_2>
tau1: 6C  <y_2c4h*x_0a04h*d_4bbh*p_127860722*l_1*p_1457280*l_2*p_10802305>
tau2: 8B  <y_3beh*x_41bh*d_0cc6h*p_21520739*l_2*p_2597760*l_1*p_32065426>
orb:  42240  <x_4c5h*d_29ah*p_9611504*l_2*p_203174400*l_2>
tau1: 12C  <y_189h*x_1aabh*d_0bbch*p_338877*l_1*p_2539200*l_2>
tau2: 8B  <y_1eh*x_103fh*d_6b2h*p_106785405*l_2*p_1943040*l_2*p_6743>
orb:  4224  <y_0d0h*x_0d4h*d_260h*p_16*l_1*p_1460160*l_2>
tau1: 8B  <y_28bh*x_82dh*d_26h*p_97381848*l_1*p_18205440*l_2*p_149064960>
tau2: 6C  <y_1ah*x_2dah*d_5f2h*p_117088762*l_2*p_960*l_1*p_21437184>
orb:  84480  <x_14e9h*d_730h*p_9610709*l_2*p_203174400*l_2>
tau1: 10A  <y_299h*x_0a81h*d_5eh*p_31553525*l_1*p_3381120>
tau2: 12C  <y_271h*x_632h*d_8ffh*p_231622275*l_1*p_1499520*l_2*p_42832920*l_2>
orb:  7040  <y_20h*x_2fh*d_360h*p_588*l_1*p_1460160*l_2>
tau1: 12C  <y_4c1h*x_16cfh*d_2ach*p_170523599*l_2*p_1985280*l_1*p_42832018>
tau2: 10A  <y_29eh*x_166h*d_0cb5h*p_160445420*l_2*p_1920*l_1>
orb:  126720  <y_329h*x_329h*d_8eh*p_169366230*l_1*p_203174400*l_1>
tau1: 10B  <y_705h*x_1be6h*d_772h*p_233546496*l_1*p_50603520*l_1*p_12439680*l_1>
tau2: 12C  <y_10bh*x_133dh*d_721h*p_144146339*l_1*p_3840*l_1*p_1248*l_1*p_3345600>
orb:  675840  <y_791h*x_0f5h*d_102h*p_147905571*l_2*p_2597760*l_1*p_21543957*l_2>
tau1: 12C  <y_0b0h*x_578h*d_9e4h*p_187464170*l_2*p_2386560*l_2*p_96018837*l_1*p_31997760>
tau2: 12C  <y_460h*x_1e4bh*d_0e13h*p_77665128*l_1*p_2027520*l_1*p_53373545*l_1*p_10665600>
orb:  1622016  <y_610h*x_3eeh*d_363h*p_87100886*l_1*p_2640000*l_1*p_64045835*l_2>
tau1: 12C  <y_106h*x_286h*d_651h*p_210222522*l_2*p_3840*l_2*p_465792*l_2*p_502080>
tau2: 10B  <y_52ch*x_0a8fh*d_0c9h*p_4681218*l_1*p_57699840*l_2*p_173015040*l_1>
orb:  337920  <y_400h*x_12b3h*d_914h*p_157662807*l_2*p_2956800*l_1*p_64045834*l_1>
tau1: 8B  <y_72fh*x_77ah*d_43fh*p_20481375*l_1*p_1499520*l_1*p_12548458*l_1>
tau2: 10B  <y_1a0h*x_14e7h*d_527h*p_28444406*l_2*p_1900800*l_2*p_42677963>
orb:  126720  <y_1b0h*x_195eh*d_516h*p_43019325*l_2*p_203174400*l_2>
tau1: 10B  <y_2e3h*x_1585h*d_34dh*p_170649872*l_1*p_23040*l_1*p_22320*l_1>
tau2: 12C  <y_338h*x_61ah*d_4aeh*p_171113314*l_2*p_1943040*l_2*p_22346410*l_1>
orb:  4224  <y_0a5h*x_180eh*d_251h*p_1014296*l_2*p_960*l_2>
tau1: 10A  <y_1b6h*x_1b5h*d_50dh*p_52883778*l_1*p_6549120>
tau2: 12C  <y_116h*x_5bch*d_0d3dh*p_2219584*l_1*p_1499520*l_2*p_63994242>
orb:  2048  <y_231h*x_5adh*d_0ff5h*p_3816993*l_2*p_2830080*l_2*p_21464086*l_2>
tau1: 8B  <y_384h*x_11f7h*d_96ah*p_64017525*l_2*p_1985280*l_1*p_42792496*l_1*p_10666560>
tau2: 10A  <y_675h*x_1542h*d_477h*p_138166181*l_2*p_2830080*l_2*p_1193>
orb:  1  <1>
tau1: 8B  <y_103h*x_140fh*d_0f72h*p_5255190>
tau2: 4A  <y_25bh*x_6d9h*d_5b2h*p_54263276*l_2*p_2597760*l_1*p_11133236*l_1>
end:
axis: 6F <y_0c9h*x_0c7ch*d_5f3h*p_121567626*l_2*p_80762880*l_1*p_160152960*t_2*l_2*p_2386560*l_2*p_21344741*t_1*l_1*p_2408640*t_1*l_1*p_1457280*l_2*p_7722*t_1*l_1*p_86528640*l_1*t_1>
cent: 1 <y_7adh*x_1003h*d_8f2h*p_52861586*l_1*p_507840>
cent: 1 <y_6b5h*x_181ch*d_6dch*p_62540172*l_1*p_1351680*l_2>
cent: 2 <y_591h*x_20h*d_0dbbh*p_41287834*l_1*p_2682240>
cent: 2 <y_68h*x_275h*d_0f92h*p_32440399*l_2*p_11552640>
cent: 2 <y_2dbh*x_1023h*d_0b1fh*p_72777630*l_1*p_2682240>
cent: 2 <y_6dch*x_4beh*d_9ech*p_20444231*l_2*p_11996160*l_2>
cent: 2 <y_143h*x_26bh*d_0c9ch*p_12482952*l_2*p_12883200*l_2>
cent: 2 <y_338h*x_1825h*d_8a2h*p_41251208*l_1*p_43063680>
cent: 2 <y_53bh*x_0e70h*d_0adh*p_62556567*l_2*p_1920*l_2>
cent: 2 <y_679h*x_101fh*d_0c73h*p_43569710*l_1>
orb:  241920  <d_1f6h*p_40825158*l_2>
tau1: 12C  <y_23fh*x_794h*d_0b31h*p_71507527*l_2*p_2956800*l_1*p_135701*l_1>
tau2: 12C  <y_737h*x_1b8fh*d_468h*p_41328007*l_2*p_2597760*l_1*p_21543040>
orb:  135  <d_2fah*p_40824960*l_2>
tau1: 4C  <y_7ach*x_1fb1h*d_58eh*p_74170713*l_1*p_960*l_1*p_86256624>
tau2: 6F  <y_5b5h*x_1820h*d_3bfh*p_41268576>
orb:  30240  <d_0d1h*p_1460490*l_2>
tau1: 10B  <y_3b5h*x_1e10h*d_2e6h*p_191495906*l_2*p_321600*l_2>
tau2: 10B  <y_50ch*x_7dbh*d_12fh*p_137977483*l_2*p_132480*l_2>
orb:  2160  <d_527h*p_1461120*l_2>
tau1: 4C  <y_15eh*x_19f7h*d_2a8h*p_85367363*l_2*p_2787840*l_2*p_86258533>
tau2: 6F  <y_2ceh*x_801h*d_0f0dh*p_62576*l_1*p_106487040>
orb:  3870720  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_69ch*x_1e07h*d_0b1h*p_73177418*l_2*p_3840*l_1*p_23328*l_1*p_151680>
tau2: 10B  <y_260h*x_1967h*d_46eh*p_90696985*l_1*p_1499520*l_1*p_96480612*l_2*p_21331200>
orb:  1451520  <y_173h*x_89bh*d_786h*p_940096*l_2*p_960*l_2*p_1394112*l_2>
tau1: 10B  <y_5dfh*x_6b7h*d_3ch*p_162601400*l_2*p_2787840*l_2*p_21361137>
tau2: 10B  <y_24h*x_0fd6h*d_0db9h*p_234983807*l_2*p_1985280*l_1*p_21355365>
orb:  2211840  <y_1a5h*x_8f7h*d_74ch*p_940080*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_3b0h*x_480h*d_0abbh*p_112408515*l_2*p_2830080*l_2*p_86277664*l_1*p_10688640>
tau2: 12C  <y_381h*x_18f5h*d_9d4h*p_13144440*l_2*p_2956800*l_1*p_85374243*l_1*p_24000>
orb:  483840  <y_356h*x_9eh*d_46fh*p_32223654*l_2*p_960*l_2*p_1394112*l_2>
tau1: 8B  <y_234h*x_11c4h*d_0ea9h*p_233402781*l_1*p_1457280*l_2*p_19239>
tau2: 6F  <y_85h*x_0b7ch*d_7a8h*p_146960882*l_1*p_1499520*l_2*p_1872198>
end:
axis: 10A <y_368h*x_1046h*d_0b32h*p_87922499*l_1*p_1499520*l_2*p_33013198*t_2*l_2*p_22080*l_1*p_21331776*t_1*l_1*p_2027520*l_1*p_19227*t_2*l_2*p_57699840*l_1*p_221802288*l_1*t_2*l_2*p_3125760*l_2*t_1*l_1*p_13326720>
cent: 1 <y_1aeh*x_0dd8h*d_1e2h*p_111366642*l_2*p_80319360*l_1*p_162370608*l_2>
cent: 1 <y_67h*x_57ch*d_0adh*p_180575768*l_1*p_69231360*l_1*p_230229120*l_1>
cent: 2 <y_54bh*x_10f2h*d_80dh*p_207166559*l_1*p_80319360*l_1*p_160153104>
cent: 2 <y_58ah*x_1cb6h*d_6cfh*p_81206666*l_1*p_58143360*l_1*p_222689328*l_1>
cent: 2 <y_57bh*x_43dh*d_8ebh*p_191199700*l_1*p_57699840*l_2*p_231116496>
cent: 2 <y_5adh*x_805h*d_920h*p_198759912*l_1*p_60360960*l_1*p_242647728*l_1>
cent: 2 <y_5b8h*x_1c7fh*d_765h*p_166806312*l_2*p_80319360*l_1*p_203617920*l_1>
cent: 2 <y_1c7h*x_1866h*d_0e02h*p_188559075*l_2*p_47498880*l_1*p_231116496>
cent: 2 <y_6h*x_1cch*d_0a65h*p_178801857*l_2*p_64352640*l_2*p_1795200>
cent: 2 <y_130h*x_1cb6h*d_633h*p_219605425*l_2*p_75440640*l_2*p_53264640>
orb:  23100  <d_1f6h*p_40825158*l_2>
tau1: 10A  <y_0b4h*x_1d90h*d_0fa0h*p_74130595*l_2*p_3125760>
tau2: 6C  <y_48eh*x_194fh*d_75ah*p_42619555*l_2*p_1920*l_1*p_1152>
orb:  100  <d_2f6h*p_40825152*l_2>
tau1: 10A  <y_4c1h*x_0d0dh*d_0df9h*p_10201088*l_1*p_3125760>
tau2: 6A  <y_405h*x_1d2h*d_8c0h*p_18*l_2*p_3569280*l_2*p_1351680>
orb:  3850  <d_2fah*p_40824960*l_2>
tau1: 4B  <y_103h*x_7a6h*d_0c72h*p_21351683*l_2*p_2386560*l_2*p_21906680>
tau2: 10A  <y_502h*x_90fh*d_591h*p_192>
orb:  77000  <d_56dh*p_1460943*l_2>
tau1: 10A  <y_6aah*x_0fffh*d_0a74h*p_150668859*l_1*p_45120>
tau2: 6C  <y_379h*x_1242h*d_2deh*p_125164072*l_2*p_2386560*l_2*p_32461750>
orb:  77000  <d_5cfh*p_1454948*l_2>
tau1: 12C  <y_173h*x_3d1h*d_844h*p_11046166*l_1*p_2027520*l_1*p_64078720>
tau2: 8B  <y_373h*x_124fh*d_736h*p_214219506*l_1*p_21120*l_1*p_21374016>
orb:  693000  <d_0d1h*p_1460490*l_2>
tau1: 12C  <y_7fh*x_159ch*d_0c60h*p_138188730*l_2*p_1985280*l_1*p_23338*l_1>
tau2: 12C  <y_1adh*x_128ah*d_695h*p_31552326*l_1*p_13770240*l_1>
orb:  231000  <d_747h*p_1460345*l_2>
tau1: 8B  <y_226h*x_12a6h*d_22eh*p_127838826*l_1*p_2640000*l_1*p_513824>
tau2: 10B  <y_5deh*x_806h*d_816h*p_191072266*l_2*p_1457280*l_1*p_106698952>
orb:  154000  <d_7ffh*p_1395845*l_2>
tau1: 6C  <y_179h*x_1458h*d_3f1h*p_116834962*l_2*p_2787840*l_2*p_42789708>
tau2: 12C  <y_162h*x_0b3eh*d_0c19h*p_21520692*l_1*p_76771200*l_2*p_63909120>
orb:  924000  <d_56ah*p_1469696*l_2>
tau1: 12C  <y_2d5h*x_4d9h*d_0b07h*p_42598692*l_1*p_2640000*l_1*p_140458*l_1>
tau2: 8B  <y_4fbh*x_88eh*d_578h*p_52990992*l_2*p_1457280*l_1*p_22264520>
orb:  231000  <d_51bh*p_1461152*l_2>
tau1: 8B  <y_41eh*x_1f30h*d_0db5h*p_12966755*l_2*p_1394880*l_2*p_1922256>
tau2: 10A  <y_462h*x_6c6h*d_0d05h*p_31490446*l_2*p_130560>
orb:  924000  <d_71ch*p_1461110*l_2>
tau1: 10B  <y_72bh*x_1487h*d_68ch*p_105747550*l_1*p_59520*l_1>
tau2: 12C  <y_2ech*x_15a1h*d_96fh*p_106614658*l_1*p_2328000*l_1>
orb:  15400  <d_62h*p_43951275*l_2>
tau1: 6C  <y_4bch*x_0ca5h*d_7eah*p_105215*l_1*p_2027520*l_1*p_1482700>
tau2: 6C  <y_5aah*x_145h*d_679h*p_127796730*l_2*p_47498880*l_2*p_193416960>
orb:  46200  <d_4feh*p_1454611*l_2>
tau1: 12C  <y_280h*x_1e64h*d_807h*p_131275504*l_1*p_1499520*l_2*p_63994242>
tau2: 8B  <y_253h*x_116dh*d_0d1ah*p_119682483*l_2*p_2880*l_2*p_1100784>
orb:  4125  <d_158h*p_43950960*l_2>
tau1: 4C  <y_65dh*x_1e5fh*d_0a69h*p_62748008*l_1*p_2640000*l_1*p_14490>
tau2: 10A  <y_5cah*x_8bfh*d_0b38h*p_63929408*l_2*p_63909120>
orb:  739200  <y_3e8h*x_7eh*d_374h*p_32224078*l_2*p_960*l_2*p_1394112*l_2>
tau1: 10B  <y_242h*x_2ffh*d_153h*p_221495*l_2*p_7560960*l_1*p_85198080>
tau2: 10B  <y_1d9h*x_39bh*d_0f60h*p_30778983*l_1*p_19979520*l_1*p_86085120>
orb:  2200  <y_52eh*x_75eh*d_0d89h*p_181758626*l_1*p_2999040*l_1*p_32461705*l_1>
tau1: 6A  <y_27ah*x_1158h*d_7cch*p_3906*l_2*p_2830080*l_2*p_12059713>
tau2: 10A  <y_535h*x_17f0h*d_42fh*p_30614970*l_2*p_45120>
orb:  739200  <y_4d0h*x_202h*d_25bh*p_155055164*l_2*p_203174400*l_1>
tau1: 8B  <y_3a7h*x_1647h*d_240h*p_81769046*l_2*p_2830080*l_2*p_32018293*l_2>
tau2: 8B  <y_1dah*x_161eh*d_515h*p_158389443*l_2*p_2787840*l_2*p_22315816*l_1>
orb:  1848000  <y_0a7h*x_1e0ah*d_423h*p_32360170*l_1*p_203174400*l_1>
tau1: 10B  <y_430h*x_7ah*d_0f5ch*p_213733263*l_2*p_2787840*l_2*p_6777*l_1>
tau2: 10B  <y_7d0h*x_8cch*d_7d4h*p_18645941*l_2*p_1457280*l_1*p_32817*l_2>
orb:  246400  <x_1437h*d_56ch*p_1736686*l_2*p_203174400*l_2>
tau1: 12C  <y_56ch*x_9e6h*d_0fcah*p_244034411*l_2*p_1457280*l_1*p_32461665>
tau2: 12C  <y_103h*x_0a9dh*d_6bah*p_42718619*l_2*p_1457280*l_1*p_32461634>
orb:  739200  <x_1836h*d_5c3h*p_216240875*l_2*p_203174400*l_2>
tau1: 12C  <y_158h*x_15a8h*d_842h*p_95379906*l_2*p_2344320*l_2*p_32511705*l_2>
tau2: 12C  <y_34h*x_0a1h*d_0ae2h*p_42790393*l_1*p_2999040*l_1*p_32555032*l_2>
orb:  528000  <y_28fh*x_81h*d_74dh*p_185718345*l_1*p_203174400*l_1>
tau1: 12C  <y_0f1h*x_1e91h*d_0e4ch*p_160456106*l_2*p_2344320*l_2*p_85836128*l_1*p_3840>
tau2: 12C  <y_4beh*x_75eh*d_760h*p_98865459*l_1*p_1499520*l_2*p_106704581*l_1*p_23040>
orb:  35200  <x_1036h*d_7f9h*p_20178*l_2*p_960*l_1*p_1394112*l_2>
tau1: 10A  <y_1fah*x_0c3fh*d_0d07h*p_32481729*l_2*p_21120*l_2*p_1152>
tau2: 10A  <y_13bh*x_5b9h*d_440h*p_62133266*l_2*p_1393920*l_1*p_1152>
orb:  11200  <y_0bch*x_1e92h*d_60fh*p_32568011*l_2*p_960*l_2*p_1394112*l_2>
tau1: 8B  <y_1e7h*x_3cbh*d_7adh*p_83473288*l_1*p_1457280*l_2*p_85374245*l_1*p_1461120>
tau2: 8B  <y_14eh*x_396h*d_0f87h*p_32423130*l_2*p_2386560*l_2*p_42833874*l_2*p_10666560>
end:
axis: 10B <y_43ch*x_506h*d_5a5h*p_149929934*l_1*p_1920*l_2*p_10668768*l_1*p_1968000*t_1*l_2*p_1943040*l_2*p_21808524*l_2*t_1*l_2*p_3785280*l_1*t_2*l_1*p_1499520*l_2*p_42831984*t_2*l_2*p_86528640*l_1*t_1>
cent: 1 <y_1b1h*x_714h*d_8d9h*p_10688731*l_2*p_43507200>
cent: 1 <y_476h*x_830h*d_9a2h*p_32924252*l_1*p_11996160>
cent: 2 <y_52ah*x_0a80h*d_0d24h*p_12482020*l_2*p_42620160>
cent: 2 <y_556h*x_0e7ah*d_0c1fh*p_31046448*l_1*p_11552640*l_1>
cent: 2 <y_32h*x_1830h*d_0fcch*p_40908502*l_1*p_2682240>
cent: 2 <y_1d3h*x_13h*d_889h*p_10747315*l_1*p_43063680>
cent: 2 <y_6a6h*x_82ch*d_9ach*p_63080690*l_1*p_22080>
cent: 2 <y_135h*x_39h*d_7d8h*p_525260*l_1*p_1351680*l_2>
cent: 2 <y_467h*x_12d7h*d_0e33h*p_62981788*l_1*p_21120*l_1>
cent: 2 <y_3d6h*x_17bh*d_954h*p_51490739*l_1*p_23040*l_2>
orb:  11520  <d_1f6h*p_40825158*l_2>
tau1: 10B  <y_520h*x_1c1eh*d_0b9dh*p_10644586*l_1*p_4456320*l_2*p_11996160*l_1>
tau2: 12C  <y_40ah*x_707h*d_4b9h*p_128*l_2*p_3569280>
orb:  60  <d_2fah*p_40824960*l_2>
tau1: 4B  <y_0e8h*x_2f1h*d_9dch*p_31594646*l_2*p_2344320*l_2*p_592944>
tau2: 10B  <y_4f8h*x_0e70h*d_0c1bh*p_83628*l_1*p_23040*l_2>
orb:  19200  <d_56dh*p_1460943*l_2>
tau1: 10B  <y_5dfh*x_5cdh*d_2cah*p_148409885*l_1*p_23040*l_1*p_21374112>
tau2: 6C  <y_488h*x_106eh*d_28dh*p_133066200*l_2*p_1457280*l_1*p_14465>
orb:  28800  <d_5cfh*p_1454948*l_2>
tau1: 12C  <y_167h*x_0cbfh*d_0d60h*p_86883843*l_2*p_22080*l_2*p_21880656*l_2>
tau2: 8B  <y_64eh*x_19c0h*d_323h*p_117300791*l_2*p_2830080*l_2*p_21443920>
orb:  14400  <d_0d1h*p_1460490*l_2>
tau1: 12C  <y_111h*x_5e6h*d_799h*p_10221559*l_2*p_2344320*l_2*p_32461644*l_2>
tau2: 12C  <y_106h*x_1a8ch*d_17eh*p_31701642*l_1*p_55925760*l_1*p_63909120>
orb:  28800  <d_7dfh*p_1396372*l_2>
tau1: 12C  <y_56dh*x_0e90h*d_0b9eh*p_2655689*l_2*p_2344320*l_2*p_64086242>
tau2: 8B  <y_570h*x_0b98h*d_577h*p_233714643*l_2*p_2787840*l_2*p_2854586>
orb:  9600  <d_659h*p_1460606*l_2>
tau1: 6C  <y_525h*x_36eh*d_0ed9h*p_138188811*l_1*p_2999040*l_1*p_42789725>
tau2: 12C  <y_6b4h*x_219h*d_2h*p_31573491*l_2*p_14213760>
orb:  19200  <d_7fdh*p_1468976*l_2>
tau1: 10A  <y_40eh*x_0e8bh*d_0be5h*p_10644576*l_1*p_4245120>
tau2: 12C  <y_18ch*x_1a7bh*d_606h*p_105747700*l_1*p_1003200*l_1>
orb:  4800  <d_78bh*p_1460479*l_2>
tau1: 8B  <y_11fh*x_1b06h*d_19eh*p_31510643*l_2*p_1943040*l_2*p_2816056>
tau2: 10A  <y_50ch*x_1f99h*d_0d5ch*p_149296508*l_2*p_341760>
orb:  1200  <d_0f0h*p_43950836*l_2>
tau1: 4C  <y_17h*x_0afeh*d_0ea8h*p_21309639*l_2*p_1985280*l_1*p_10683923>
tau2: 10B  <y_626h*x_19c7h*d_0d44h*p_106592007*l_2*p_106487040>
orb:  75  <d_7b3h*p_1332496*l_2>
tau1: 4C  <y_636h*x_1b34h*d_0f17h*p_2282019*l_1*p_467520*l_2*p_1152>
tau2: 10B  <y_29bh*x_1833h*d_7c9h*p_63443638*l_2*p_12883200*l_1>
orb:  614400  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_1e4h*x_18dh*d_25h*p_52986667*l_1*p_2027520*l_1*p_1914753*l_1>
tau2: 10B  <y_426h*x_13b5h*d_0c48h*p_204920873*l_2*p_1457280*l_1*p_32998675*l_1>
orb:  921600  <y_173h*x_89bh*d_786h*p_940096*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_11eh*x_149h*d_0f76h*p_149276291*l_2*p_2956800*l_1*p_12556450*l_1>
tau2: 10B  <y_3b3h*x_1417h*d_6c1h*p_146810733*l_1*p_1499520*l_2*p_85838980*l_1*p_465600>
orb:  307200  <y_1f6h*x_87eh*d_50ch*p_940118*l_2*p_960*l_2*p_1394112*l_2>
tau1: 8B  <y_5dah*x_0e04h*d_0eadh*p_58272995*l_1*p_1415040*l_2*p_23376*l_1*p_1487040>
tau2: 12C  <y_79dh*x_0c6fh*d_0b70h*p_82768662*l_2*p_2956800*l_1*p_64007362>
orb:  460800  <y_68h*x_0b88h*d_9e0h*p_95546318*l_2*p_5343360*l_2*p_12883200*l_2>
tau1: 10B  <y_702h*x_96fh*d_767h*p_212139882*l_2*p_2830080*l_2*p_42730954>
tau2: 12C  <y_3e0h*x_0ff7h*d_889h*p_42845920*l_2*p_2386560*l_2*p_21388992*l_2>
orb:  460800  <y_417h*x_13ah*d_0af9h*p_32439250*l_2*p_22080*l_2*p_464832*l_2>
tau1: 12C  <y_40h*x_77bh*d_0f99h*p_21416146*l_2*p_1900800*l_2*p_43705495*l_2>
tau2: 10B  <y_5e6h*x_145bh*d_0a34h*p_43022454*l_1*p_50603520*l_2*p_106487136>
orb:  368640  <y_3a4h*x_18e6h*d_779h*p_32223866*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_4ceh*x_1645h*d_582h*p_78288356*l_1*p_1499520*l_1*p_64000633*l_2*p_21120>
tau2: 8B  <y_0cbh*x_0b56h*d_0e6dh*p_168780240*l_1*p_2999040*l_1*p_11136182*l_1>
orb:  153600  <y_3e8h*x_7eh*d_374h*p_32224078*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_49eh*x_11b7h*d_2d5h*p_214020332*l_2*p_2597760*l_1*p_86280561*l_1*p_10667520>
tau2: 6F  <y_360h*x_172ch*d_0ce3h*p_82072361*l_1*p_24000*l_1*p_129024>
orb:  460800  <y_44bh*x_1055h*d_333h*p_32006699*l_2*p_960*l_2*p_1394112*l_2>
tau1: 10B  <y_4dch*x_0b67h*d_0d74h*p_94536909*l_1*p_2027520*l_1*p_96016931>
tau2: 12C  <y_295h*x_0eb0h*d_20eh*p_171454690*l_1*p_2999040*l_1*p_64128597>
orb:  30720  <y_7dh*x_317h*d_0faah*p_31067295*l_2*p_49272960*l_2*p_203174400*l_1>
tau1: 6C  <y_22eh*x_1149h*d_4e8h*p_34778505*l_2*p_1457280*l_1*p_32089313>
tau2: 10B  <y_43fh*x_1e28h*d_9e0h*p_10201027*l_1*p_21120*l_1*p_21416304>
orb:  57600  <y_100h*x_906h*d_207h*p_20352*l_1*p_1351680*l_2>
tau1: 12C  <y_200h*x_1ea7h*d_68eh*p_21289576*l_1*p_60804480*l_2*p_85198080>
tau2: 12C  <y_77fh*x_0e64h*d_778h*p_31490650*l_1*p_59917440*l_2*p_85198080>
orb:  460800  <y_4dh*x_81h*d_0e0h*p_42663477*l_2*p_203174400*l_1>
tau1: 12C  <y_168h*x_15d8h*d_132h*p_232582535*l_2*p_1985280*l_1*p_21866292*l_2>
tau2: 12C  <y_5d5h*x_8b7h*d_8d0h*p_173250761*l_1*p_1499520*l_1*p_86281494*l_2*p_931200>
orb:  230400  <y_8bh*x_0c1h*d_0f0h*p_42663461*l_2*p_203174400*l_1>
tau1: 10B  <y_314h*x_3a3h*d_30h*p_234029427*l_1*p_50603520*l_2*p_106487232>
tau2: 10B  <y_319h*x_1bcch*d_2a0h*p_52800059*l_1*p_78545280*l_2*p_85198176>
orb:  57600  <x_806h*d_456h*p_32*l_1*p_1465920*l_2>
tau1: 10B  <y_763h*x_9fbh*d_2f1h*p_26621880*l_2*p_1457280*l_1*p_21797104*l_1>
tau2: 10B  <y_2deh*x_0d2ch*d_815h*p_17333262*l_1*p_58143360*l_1*p_2682240*l_1>
orb:  115200  <y_0f5h*x_1762h*d_6b6h*p_42663748*l_1*p_203174400*l_1>
tau1: 6F  <y_1bdh*x_514h*d_297h*p_156922413*l_2*p_2344320*l_2*p_42670315>
tau2: 10B  <y_40eh*x_1c61h*d_262h*p_11928708*l_2*p_2597760*l_1*p_21339011>
orb:  9600  <y_0a0h*x_8a1h*d_3e3h*l_1*p_1465920*l_2>
tau1: 12C  <y_4b0h*x_6ech*d_9fdh*p_2221445*l_2*p_1900800*l_2*p_32956345*l_1>
tau2: 12C  <y_1a0h*x_0e8fh*d_0f56h*p_126634040*l_2*p_1943040*l_2*p_64036485>
orb:  9600  <y_90h*x_96h*d_7e1h*p_42663012*l_1*p_203174400*l_2>
tau1: 10B  <y_3b1h*x_1356h*d_0a61h*p_116815137*l_1*p_58586880*l_2>
tau2: 10B  <y_18fh*x_1ddbh*d_13bh*p_74152817*l_2*p_59917440*l_2>
orb:  460800  <y_52eh*x_75eh*d_0d89h*p_181758626*l_1*p_2999040*l_1*p_32461705*l_1>
tau1: 10B  <y_0c0h*x_81bh*d_0cd7h*p_84315271*l_2*p_2597760*l_1*p_42674150>
tau2: 10B  <y_382h*x_0e8bh*d_226h*p_125204698*l_1*p_58143360*l_2*p_85198272>
orb:  614400  <y_15dh*x_4dh*d_301h*p_30689709*l_2*p_960*l_2*p_1152*l_1>
tau1: 10B  <y_2deh*x_563h*d_997h*p_102370196*l_2*p_1858560*l_1*p_466800*l_2*p_10541760>
tau2: 10B  <y_2ceh*x_1431h*d_0b5ch*p_117186898*l_2*p_960*l_2*p_10665888*l_2*p_10499520>
orb:  614400  <y_1e7h*x_0c7h*d_311h*p_30689693*l_2*p_960*l_2*p_1152*l_1>
tau1: 12C  <y_72ah*x_0e85h*d_0b5ah*p_214644346*l_2*p_1394880*l_1*p_465792*l_2*p_10374720>
tau2: 12C  <y_53ah*x_1d6bh*d_0f1h*p_17828336*l_2*p_3840*l_2*p_467712*l_2*p_1144320>
orb:  460800  <y_481h*x_1067h*d_64bh*p_2848771*l_2*p_960*l_2*p_1152*l_1>
tau1: 12C  <y_45ch*x_0cb3h*d_0e29h*p_19009827*l_2*p_1457280*l_1*p_21376546>
tau2: 12C  <y_426h*x_1390h*d_7d7h*p_208647746*l_2*p_1457280*l_1*p_32529106*l_2>
orb:  614400  <y_4c1h*x_10abh*d_7c3h*p_2729764*l_2*p_960*l_2*p_1152*l_1>
tau1: 12C  <y_47h*x_1c4h*d_470h*p_27434058*l_1*p_1415040*l_1*p_10667856*l_1*p_10560000>
tau2: 12C  <y_6d1h*x_0ddbh*d_0fd6h*p_78865255*l_1*p_2880*l_2*p_466800*l_2*p_10457280>
orb:  76800  <y_441h*x_10dah*d_797h*p_1938276*l_2*p_960*l_2*p_1152*l_1>
tau1: 10B  <y_5deh*x_0d70h*d_462h*p_231702908*l_2*p_2830080*l_2*p_42676059>
tau2: 10A  <y_2d7h*x_6efh*d_0f69h*p_116656362*l_2*p_1985280*l_1*p_32461669>
orb:  368640  <y_7bdh*x_0f1ah*d_0dach*p_12963026*l_1*p_1499520*l_2*p_1430625*l_2>
tau1: 10B  <y_152h*x_3eah*d_9cch*p_202338806*l_2*p_2597760*l_1*p_32513604*l_1>
tau2: 8B  <y_6c2h*x_180eh*d_0ef0h*p_158318115*l_1*p_2027520*l_1*p_1864554*l_1>
orb:  115200  <y_2d5h*x_18d0h*d_4h*p_1821300*l_2*p_960*l_2*p_1152*l_1>
tau1: 8B  <y_450h*x_16a1h*d_0debh*p_36077192*l_1*p_2640000*l_1*p_21464085>
tau2: 10B  <y_434h*x_9ech*d_0e8eh*p_235271918*l_1*p_1394880*l_2*p_467808*l_1*p_1044480>
orb:  76800  <y_2d5h*x_18d0h*d_47eh*p_1821426*l_2*p_960*l_2*p_1152*l_1>
tau1: 8B  <y_3f0h*x_2ceh*d_0d27h*p_24177614*l_2*p_3840*l_2*p_10668672*l_1*p_1470720>
tau2: 8B  <y_231h*x_847h*d_70h*p_116381563*l_2*p_2344320*l_2*p_96460386*l_2*p_507840>
orb:  30720  <y_687h*x_1b31h*d_448h*p_213756425*l_1*p_1499520*l_2*p_12125281*l_2>
tau1: 10A  <y_4d7h*x_64fh*d_9bah*p_241537901*l_1*p_1499520*l_2*p_170653290>
tau2: 10B  <y_2adh*x_17e8h*d_0c89h*p_139243140*l_1*p_7117440*l_1*p_106487040>
orb:  2400  <y_0a0h*x_0aeh*d_6ech*p_8*l_1*p_1460160*l_2>
tau1: 10B  <y_587h*x_0f66h*d_0b7ch*p_201273569*l_2*p_173015040*l_2>
tau2: 6F  <y_56dh*x_1e8eh*d_5aah*p_10370074*l_2*p_130880640>
end:
axis: 12C <y_52dh*x_1bfah*d_699h*p_204631599*l_2*p_2597760*l_1*p_33014936*l_2*t_2*l_2*p_2787840*l_2*p_32526135*t_2*l_2*p_30720*l_1*t_2*l_1*p_3824640*t_2*l_2*p_1985280*l_1*p_85415649*t_2*l_1*p_49920*l_1*t_1>
cent: 1 <y_533h*x_83fh*d_9c8h*p_62092892*l_1*p_42620160>
cent: 1 <y_691h*x_285h*d_874h*p_33284224*l_1*p_21120*l_1>
cent: 2 <y_106h*x_1a9ah*d_9bfh*p_53708176*l_1*p_3840*l_2>
cent: 2 <y_5b3h*x_82ah*d_0f8ah*p_62556624*l_1*p_43507200>
cent: 2 <y_6b7h*x_2f9h*d_9a2h*p_52335534*l_2*p_53264640>
cent: 2 <y_6f7h*x_62dh*d_972h*p_41690881*l_2*p_53264640>
cent: 2 <y_426h*x_0ee3h*d_9dbh*p_73223060*l_1*p_23040*l_2>
cent: 2 <y_454h*x_3deh*d_2ebh*p_23063050*l_2*p_3840*l_2>
cent: 2 <y_16bh*x_0a9eh*d_464h*p_22639844*l_2*p_24000*l_2>
cent: 2 <y_74eh*x_1f12h*d_0b1bh*p_42154592*l_1*p_3840*l_1>
orb:  7560  <d_1f6h*p_40825158*l_2>
tau1: 10B  <y_1a5h*x_1423h*d_0eb3h*p_31701350*l_2*p_129600*l_2>
tau2: 6C  <y_13ah*x_12d4h*d_70bh*p_31616673*l_1*p_2640000*l_1*p_1480696>
orb:  4536  <d_179h*p_40825157*l_2>
tau1: 10B  <y_2ah*x_1a23h*d_15h*p_20422378*l_2*p_2830080*l_2*p_21796112*l_1>
tau2: 10B  <y_4afh*x_1517h*d_78h*p_887044*l_2*p_4456320*l_2*p_1351680*l_1>
orb:  63  <d_2fah*p_40824960*l_2>
tau1: 4B  <y_3edh*x_1cd8h*d_3c0h*p_127861142*l_2*p_2597760*l_1*p_11688360>
tau2: 12C  <y_29h*x_41ch*d_0d32h*p_15*l_2>
orb:  22680  <d_56dh*p_1460943*l_2>
tau1: 12C  <y_6eeh*x_0e10h*d_569h*p_21521000*l_1*p_46168320*l_1*p_63909120>
tau2: 10B  <y_5d8h*x_9b1h*d_0fdeh*p_42598223*l_1*p_137280*l_2>
orb:  22680  <d_5cfh*p_1454948*l_2>
tau1: 12C  <y_640h*x_1134h*d_0c6fh*p_73621767*l_1*p_1499520*l_2*p_64036416>
tau2: 12C  <y_0aah*x_907h*d_31h*p_31510308*l_1*p_2027520*l_1*p_33414275*l_2>
orb:  7560  <d_0d1h*p_1460490*l_2>
tau1: 6C  <y_2abh*x_6edh*d_0ee2h*p_116792649*l_2*p_1457280*l_1*p_10670537>
tau2: 8B  <y_56dh*x_0f6ch*d_0d6bh*p_31617215*l_2*p_1457280*l_1*p_11133267>
orb:  22680  <d_7dfh*p_1396372*l_2>
tau1: 10A  <y_300h*x_0c99h*d_2f6h*p_65828711*l_2*p_190080>
tau2: 12C  <y_38ah*x_1794h*d_85bh*p_223027443*l_1*p_1499520*l_2*p_2217*l_1>
orb:  7560  <d_659h*p_1460606*l_2>
tau1: 12C  <y_38fh*x_0d35h*d_3ah*p_20721*l_2*p_193416960*l_2>
tau2: 6C  <y_39bh*x_91ch*d_577h*p_21289100*l_1*p_1457280*l_2*p_12125171>
orb:  945  <d_6c9h*p_43950853*l_2>
tau1: 4C  <y_70ch*x_1676h*d_926h*p_138314632*l_1*p_1499520*l_2*p_53842979>
tau2: 12C  <y_336h*x_80dh*d_0c4bh*p_20337*l_1*p_149064960>
orb:  15120  <d_7fdh*p_1468976*l_2>
tau1: 12C  <y_302h*x_1e55h*d_653h*p_43570471*l_2*p_2386560*l_2*p_22329092*l_2>
tau2: 12C  <y_262h*x_282h*d_775h*p_71508424*l_1*p_1499520*l_2*p_260737*l_1>
orb:  7560  <d_747h*p_1460345*l_2>
tau1: 12C  <y_5ch*x_151ah*d_3deh*p_63951543*l_2*p_1752960*l_1>
tau2: 8B  <y_93h*x_56h*d_22dh*p_171428927*l_1*p_466560*l_2*p_21542976>
orb:  7560  <d_7ffh*p_1395845*l_2>
tau1: 8B  <y_1a3h*x_5e0h*d_0c7dh*p_170692601*l_2*p_2344320*l_2*p_12106082>
tau2: 8B  <y_93h*x_1ffeh*d_0efch*p_31721655*l_1*p_1499520*l_1*p_476378>
orb:  15120  <d_477h*p_1466240*l_2>
tau1: 10B  <y_4a3h*x_49h*d_989h*p_95526025*l_1*p_75840*l_1>
tau2: 10A  <y_88h*x_0abh*d_0df7h*p_463680*l_1*p_4651200>
orb:  1080  <d_6c3h*p_43950821*l_2>
tau1: 12C  <y_7cah*x_0e46h*d_82eh*p_10221296*l_1*p_191642880>
tau2: 12C  <y_6a1h*x_57bh*d_0d56h*p_50*l_2*p_212931840>
orb:  2520  <d_71ch*p_1461110*l_2>
tau1: 10A  <y_2h*x_1397h*d_0a8fh*p_138652530*l_2*p_960>
tau2: 6C  <y_4fah*x_1e67h*d_570h*p_182224771*l_1*p_465600*l_2*p_64120896>
orb:  135  <d_0f4h*p_43951230*l_2>
tau1: 12C  <y_699h*x_222h*d_16ah*p_129*l_1*p_85198080>
tau2: 4B  <y_72bh*x_1e9ah*d_4d0h*p_10243500*l_2*p_2956800*l_1*p_5836>
orb:  72  <d_7b3h*p_1332496*l_2>
tau1: 6A  <y_604h*x_0b66h*d_0b03h*p_192385747*l_2*p_2597760*l_1*p_22260708>
tau2: 12C  <y_134h*x_0c64h*d_855h*p_20218*l_1*p_1795200*l_1>
orb:  362880  <y_1feh*x_1076h*d_70bh*p_939840*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_3d8h*x_554h*d_1afh*p_71887394*l_2*p_2386560*l_2*p_12553301*l_1>
tau2: 12C  <y_2c1h*x_9adh*d_0c9eh*p_67466285*l_2*p_1858560*l_1*p_2112*l_2*p_3805440>
orb:  120960  <y_1ddh*x_869h*d_72bh*p_939844*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_4b6h*x_0f53h*d_0e51h*p_139874983*l_2*p_58143360*l_1*p_140638080*l_1>
tau2: 12C  <y_200h*x_92ah*d_0d86h*p_234150121*l_2*p_1985280*l_1*p_33399816>
orb:  483840  <y_173h*x_89bh*d_786h*p_940096*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_6cbh*x_80ch*d_7f2h*p_22211100*l_2*p_1943040*l_2*p_21335175*l_1>
tau2: 10B  <y_208h*x_0f67h*d_0df3h*p_36053105*l_2*p_48829440*l_1*p_202730880*l_1>
orb:  362880  <y_1a5h*x_8f7h*d_74ch*p_940080*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_6e8h*x_119ah*d_917h*p_62839869*l_2*p_1900800*l_2*p_64126692>
tau2: 10B  <y_0ebh*x_15ah*d_52eh*p_63692182*l_1*p_1393920*l_2*p_4080*l_1*p_1527360>
orb:  120960  <y_68h*x_0b88h*d_9e0h*p_95546318*l_2*p_5343360*l_2*p_12883200*l_2>
tau1: 12C  <y_603h*x_1e57h*d_764h*p_120916252*l_2*p_1900800*l_2*p_21509281*l_2>
tau2: 12C  <y_3a9h*x_0d7h*d_160h*p_36501383*l_1*p_2640000*l_1*p_21429426*l_1>
orb:  40320  <y_1a7h*x_8f5h*d_71dh*p_939860*l_2*p_960*l_2*p_1394112*l_2>
tau1: 8B  <y_157h*x_1aach*d_0ed2h*p_122391637*l_2*p_2880*l_2*p_465792*l_2*p_72960>
tau2: 8B  <y_6cch*x_1df2h*d_52eh*p_112073366*l_1*p_1858560*l_1*p_1296*l_2*p_552960>
orb:  362880  <y_93h*x_879h*d_0e3bh*p_116815245*l_2*p_467520*l_2*p_10668720*l_2>
tau1: 10B  <y_540h*x_1c49h*d_3abh*p_51490736*l_2*p_2386560*l_2*p_6912*l_2>
tau2: 10B  <y_49eh*x_1cb0h*d_7fbh*p_86736490*l_2*p_1943040*l_2*p_6770*l_1>
orb:  8064  <y_5dh*x_1830h*d_68h*p_104*l_2*p_1393920*l_2*p_1394112*l_2>
tau1: 10A  <y_558h*x_5f0h*d_18h*p_61733914*l_1*p_1393920*l_1*p_32461632>
tau2: 12C  <y_228h*x_180ch*d_67fh*p_213755947*l_2*p_1900800*l_2*p_10665959*l_2>
orb:  241920  <y_44bh*x_1055h*d_333h*p_32006699*l_2*p_960*l_2*p_1394112*l_2>
tau1: 12C  <y_334h*x_152eh*d_317h*p_53710888*l_2*p_2787840*l_2*p_42673162>
tau2: 12C  <y_263h*x_16c0h*d_3e2h*p_174105032*l_1*p_2999040*l_1*p_21382288*l_1>
orb:  241920  <y_0e8h*x_1429h*d_0adbh*p_222122866*l_1*p_74997120*l_2*p_51469440*l_1>
tau1: 10B  <y_6b8h*x_479h*d_77ah*p_11704878*l_1*p_2027520*l_1*p_32509794*l_1>
tau2: 10B  <y_1c8h*x_1cb3h*d_816h*p_105559082*l_2*p_2787840*l_2*p_32073928*l_1>
orb:  120960  <y_466h*x_1171h*d_0c8fh*p_32438611*l_2*p_465600*l_2*p_464832*l_2>
tau1: 12C  <y_757h*x_7d3h*d_74ch*p_243510902*l_1*p_1499520*l_2*p_1858833*l_2>
tau2: 8B  <y_68fh*x_83dh*d_0aa7h*p_31490143*l_2*p_960*l_2*p_10665792*l_2*p_1924800>
orb:  290304  <y_76ch*x_136ah*d_7a0h*p_10665359*l_1*p_50160000*l_2*p_203174400*l_2>
tau1: 8B  <y_461h*x_536h*d_7f8h*p_150704935*l_1*p_1499520*l_1*p_152996*l_1>
tau2: 10B  <y_5d9h*x_1212h*d_51bh*p_4195168*l_1*p_69674880*l_2*p_193416960*l_1>
orb:  24192  <y_10bh*x_19e9h*d_10ch*p_127797102*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 8B  <y_492h*x_778h*d_617h*p_128139779*l_1*p_2640000*l_1*p_23235355*l_1>
tau2: 8B  <y_7e2h*x_12b1h*d_60dh*p_241302125*l_1*p_960*l_2*p_10668768*l_2*p_10439040>
orb:  120960  <y_8bh*x_0c1h*d_1f0h*p_42664165*l_2*p_203174400*l_1>
tau1: 6F  <y_12ah*x_628h*d_86ah*p_63485819*l_2*p_464640*l_2*p_127344>
tau2: 10B  <y_4cfh*x_1b97h*d_1f9h*p_443274*l_2*p_1900800*l_2*p_21381347>
orb:  483840  <y_0c6h*x_41h*d_1e0h*p_42664229*l_2*p_203174400*l_1>
tau1: 12C  <y_6deh*x_0a7dh*d_185h*p_227879896*l_1*p_1393920*l_2*p_2256*l_1*p_10418880>
tau2: 10B  <y_75bh*x_558h*d_894h*p_26124520*l_1*p_78988800*l_1*p_241760688*l_1>
orb:  483840  <y_4dh*x_81h*d_1e0h*p_42664149*l_2*p_203174400*l_1>
tau1: 12C  <y_5dch*x_0a36h*d_4e7h*p_123792144*l_1*p_1457280*l_2*p_10737*l_2>
tau2: 12C  <y_6c1h*x_1bf3h*d_0b52h*p_218319821*l_2*p_1943040*l_2*p_23214259>
orb:  362880  <y_8bh*x_0c1h*d_0f0h*p_42663461*l_2*p_203174400*l_1>
tau1: 12C  <y_4beh*x_1893h*d_0b89h*p_116224332*l_2*p_1985280*l_1*p_53819921*l_2>
tau2: 10B  <y_4c3h*x_0cf5h*d_32h*p_243617485*l_2*p_1457280*l_1*p_64120913>
orb:  181440  <y_16h*x_0fc7h*d_310h*p_42664020*l_1*p_203174400*l_1>
tau1: 12C  <y_3a6h*x_816h*d_0defh*p_172005101*l_1*p_2999040*l_1*p_37541*l_2>
tau2: 12C  <y_45fh*x_2fdh*d_0b6eh*p_52293012*l_1*p_1499520*l_1*p_4930*l_2>
orb:  90720  <y_0f5h*x_1762h*d_6b6h*p_42663748*l_1*p_203174400*l_1>
tau1: 12C  <y_336h*x_656h*d_9a0h*p_12989361*l_2*p_1457280*l_1*p_42667395>
tau2: 8B  <y_0feh*x_0d9fh*d_88ch*p_192191626*l_1*p_2027520*l_1*p_509004>
orb:  181440  <y_732h*d_1cfh*p_42665331*l_2*p_203174400*l_2>
tau1: 10B  <y_5ach*x_1f8dh*d_1dbh*p_213011362*l_1*p_1499520*l_2*p_64017989>
tau2: 10B  <y_150h*x_1ae1h*d_75ah*p_180787963*l_2*p_1900800*l_2*p_42789784>
orb:  30240  <y_80h*x_10cdh*d_29ah*p_42663411*l_2*p_203174400*l_1>
tau1: 12C  <y_14fh*x_4ddh*d_52ah*p_2722637*l_2*p_2344320*l_2*p_45345*l_2>
tau2: 8B  <y_3c5h*x_0a22h*d_82ch*p_170337604*l_2*p_2386560*l_2*p_21549715>
orb:  967680  <y_1bbh*x_10beh*d_161h*p_30670474*l_2*p_960*l_2*p_1152*l_1>
tau1: 10B  <y_7c4h*x_1e08h*d_8afh*p_4156170*l_2*p_960*l_2*p_10667856*l_2*p_10339200>
tau2: 12C  <y_5bdh*x_1054h*d_3c2h*p_122341534*l_2*p_2344320*l_2*p_498337*l_1>
orb:  138240  <y_4c1h*x_106ah*d_7edh*p_1841284*l_2*p_960*l_2*p_1152*l_1>
tau1: 12C  <y_36fh*x_2a6h*d_8e7h*p_28617147*l_2*p_1415040*l_1*p_4080*l_2*p_10376640>
tau2: 6F  <y_282h*x_157fh*d_23ch*p_125151012*l_2*p_2597760*l_1*p_1866459>
orb:  17280  <y_7d0h*x_51bh*d_0e9fh*p_12943122*l_1*p_4012800*l_1*p_1351680*l_2>
tau1: 10A  <y_628h*x_8d6h*d_783h*p_52800197*l_1*p_3840*l_2*p_32461632>
tau2: 12C  <y_1edh*x_0fbeh*d_569h*p_64673031*l_1*p_2999040*l_1*p_22262626>
orb:  120960  <y_558h*x_113bh*d_226h*p_907297*l_1*p_1920*l_1*p_1461600*l_1>
tau1: 12C  <y_57ah*x_1ee0h*d_2c3h*p_129872977*l_1*p_1457280*l_2*p_477207*l_2>
tau2: 8B  <y_1c3h*x_1034h*d_0c70h*p_131457800*l_1*p_1393920*l_2*p_465840*l_1*p_3403200>
orb:  120960  <y_127h*x_1898h*d_4a9h*p_51005484*l_2*p_960*l_1*p_1458576*l_1>
tau1: 8B  <y_796h*x_60ch*d_520h*p_64809113*l_2*p_2344320*l_2*p_85814947*l_1*p_32017920>
tau2: 12C  <y_126h*x_0e2dh*d_459h*p_40465043*l_2*p_2344320*l_2*p_21440082*l_2>
orb:  362880  <y_208h*x_460h*d_2e8h*p_162305085*l_2*p_203174400*l_1>
tau1: 12C  <y_0bch*x_0ef9h*d_0fech*p_82981938*l_2*p_2830080*l_2*p_21344769*l_2>
tau2: 10B  <y_92h*x_12ah*d_0bdah*p_139097919*l_2*p_1943040*l_2*p_42789776>
orb:  362880  <y_0c5dh*d_0f9h*p_138864617*l_2*p_43950720*l_2>
tau1: 10B  <y_0ebh*x_0d53h*d_85h*p_159054409*l_1*p_81206400*l_1*p_106487136>
tau2: 10B  <y_2fh*x_121dh*d_3ceh*p_61307402*l_2*p_2787840*l_2*p_6755>
orb:  362880  <x_1b0ah*d_720h*p_236007117*l_2*p_203174400*l_2>
tau1: 12C  <y_0cbh*x_512h*d_621h*p_84242128*l_2*p_2830080*l_2*p_32470273>
tau2: 10B  <y_692h*x_12f7h*d_0e1bh*p_162371203*l_2*p_2344320*l_2*p_42677960>
orb:  241920  <y_465h*x_1020h*d_65h*p_5578283*l_2*p_203174400*l_1>
tau1: 10B  <y_22h*x_12a5h*d_659h*p_149699462*l_2*p_2344320*l_2*p_127989732>
tau2: 8B  <y_4ceh*x_155bh*d_6a8h*p_145199332*l_1*p_1858560*l_2*p_4128*l_1*p_1522560>
orb:  241920  <x_1836h*d_23ch*p_199535807*l_2*p_203174400*l_2>
tau1: 12C  <y_129h*x_1922h*d_0ac0h*p_53021543*l_1*p_1858560*l_2*p_1200*l_1*p_3786240>
tau2: 12C  <y_48eh*x_2e3h*d_210h*p_41352100*l_2*p_1943040*l_2*p_11670250>
orb:  120960  <x_1e1fh*d_72eh*p_232040779*l_1*p_203174400*l_2>
tau1: 12C  <y_70eh*x_189ch*d_121h*p_159969313*l_2*p_1415040*l_1*p_22320*l_2*p_10391040>
tau2: 8B  <y_5b2h*x_9a9h*d_38dh*p_73534765*l_2*p_1985280*l_1*p_43198472*l_2*p_10665600>
orb:  15120  <y_322h*x_1b22h*d_7dbh*p_223830478*l_1*p_203174400*l_1>
tau1: 12C  <y_2afh*x_704h*d_6a7h*p_231898370*l_2*p_2386560*l_2*p_21796167*l_1>
tau2: 12C  <y_68h*x_158ah*d_535h*p_12035651*l_2*p_1457280*l_1*p_140553*l_1>
orb:  15120  <y_9h*x_9h*d_4ffh*p_128597913*l_1*p_203174400*l_1>
tau1: 10B  <y_3b2h*x_962h*d_70dh*p_111058865*l_1*p_118080*l_2>
tau2: 12C  <y_265h*x_0a0bh*d_987h*p_42663172*l_2*p_1457280*l_1*p_42789781>
orb:  45360  <x_1111h*d_233h*p_1139456*l_2*p_203174400*l_2>
tau1: 12C  <y_3e2h*x_196dh*d_0e36h*p_180871675*l_1*p_1499520*l_1*p_64120944>
tau2: 6C  <y_57eh*x_1785h*d_539h*p_153720888*l_1*p_1457280*l_2*p_18356>
orb:  90720  <y_72fh*x_184dh*d_268h*p_201799484*l_2*p_203174400*l_1>
tau1: 10B  <y_1a0h*x_62bh*d_837h*p_122633800*l_2*p_76771200*l_2>
tau2: 12C  <y_3dfh*x_820h*d_0babh*p_61709947*l_2*p_1943040*l_2*p_64036422>
orb:  45360  <y_543h*x_1110h*d_743h*p_21669920*l_2*p_203174400*l_1>
tau1: 12C  <y_372h*x_3f7h*d_8d8h*p_10222019*l_2*p_48385920*l_2*p_85198080>
tau2: 12C  <y_37fh*x_18a4h*d_0bc5h*p_31532260*l_2*p_13326720*l_2>
orb:  24192  <y_689h*x_1a8h*d_0fe3h*p_146534625*l_2*p_1985280*l_1*p_21464090*l_1>
tau1: 10A  <y_428h*x_1e97h*d_846h*p_78232641*l_1*p_1499520*l_1*p_1168>
tau2: 12C  <y_7bch*x_14a9h*d_60ch*p_116522940*l_1*p_1858560*l_1*p_24288*l_2*p_516480>
orb:  22680  <y_2eah*x_1d6dh*d_0f72h*p_71854130*l_2*p_2787840*l_2*p_64045835*l_1>
tau1: 10B  <y_276h*x_242h*d_9f0h*p_43697795*l_1*p_2027520*l_1*p_21796112*l_2>
tau2: 8B  <y_1b6h*x_0e43h*d_2bdh*p_52927101*l_1*p_2999040*l_1*p_1108419>
orb:  22680  <y_503h*x_0cceh*d_0e26h*p_98190722*l_2*p_2830080*l_2*p_64125702*l_1>
tau1: 10B  <y_0b4h*x_1d1dh*d_0f71h*p_221508963*l_2*p_16874880*l_2*p_11996160*l_1>
tau2: 8B  <y_5b9h*x_0a2bh*d_8eah*p_144484790*l_2*p_1457280*l_1*p_32552145>
orb:  40320  <y_71ch*x_0f2ah*d_0dc5h*p_12963058*l_1*p_1457280*l_2*p_21543960*l_1>
tau1: 12C  <y_45ch*x_7beh*d_86dh*p_173607174*l_1*p_2640000*l_1*p_11670076>
tau2: 8B  <y_32h*x_17d3h*d_4efh*p_94088655*l_1*p_3840*l_1*p_3120*l_1*p_10246080>
orb:  15120  <y_3f8h*x_431h*d_4d9h*p_2318404*l_2*p_2787840*l_2*p_64045835*l_1>
tau1: 10A  <y_4f1h*x_133ch*d_0f73h*p_138044385*l_2*p_2830080*l_2*p_999>
tau2: 8B  <y_4f7h*x_0bffh*d_0b2dh*p_95502007*l_2*p_2956800*l_1*p_21458499>
orb:  1260  <y_335h*x_80ch*d_5c8h*p_244422512*l_2*p_203174400*l_1>
tau1: 8B  <y_128h*x_1266h*d_33fh*p_12420659*l_2*p_13770240*l_2*p_11552640>
tau2: 10A  <y_35ch*x_201h*d_0f05h*p_52335368*l_1*p_7680*l_2>
orb:  756  <y_70ah*x_1915h*d_711h*p_201632587*l_2*p_203174400*l_1>
tau1: 10A  <y_6bah*x_86ch*d_0c0eh*p_44501090*l_1*p_6549120>
tau2: 8B  <y_4c8h*x_1d8ah*d_0dcah*p_11634314*l_2*p_22080*l_1*p_1457568>
orb:  15120  <y_4ech*x_1902h*d_516h*p_159308844*l_2*p_203174400*l_1>
tau1: 12C  <y_125h*x_4e8h*d_7dah*p_107080883*l_1*p_21120*l_1*p_42816>
tau2: 12C  <y_1d8h*x_22fh*d_9ah*p_30623161*l_2*p_1985280*l_1*p_211788>
orb:  15120  <y_5bh*x_1d06h*d_413h*p_40424202*l_1*p_203174400*l_1>
tau1: 12C  <y_387h*x_154eh*d_0ech*p_192868562*l_1*p_1457280*l_2*p_220328*l_2>
tau2: 6F  <y_41dh*x_131fh*d_0e0dh*p_2221725*l_2*p_3425280>
orb:  1890  <y_4f6h*x_1911h*d_0bah*p_151324973*l_1*p_203174400*l_1>
tau1: 12C  <y_4d0h*x_179ch*d_0e4ch*p_21373616*l_2*p_2830080*l_2*p_157796*l_1>
tau2: 6C  <y_166h*x_1dc8h*d_2e7h*p_119568662*l_1*p_464640*l_2*p_21374112>
orb:  126  <x_4ah*d_2eh*p_85198656*l_2*p_1351680*l_1>
tau1: 12C  <y_33dh*x_122ch*d_0a00h*p_10201032*l_2*p_8448000*l_1*p_85198080>
tau2: 6A  <y_22ch*x_0a9dh*d_0fe2h*p_95525959*l_2*p_1900800*l_2*p_465013>
end:


==> anc/order_monster/axis_orbits/certificates/baby_axis_certificate.txt <==
axis: 2A1 <1>
cent: 1 <y_13ch*x_10b8h*d_5fbh*p_66570580*l_2*p_78101760*l_1*p_105600000>
cent: 1 <y_585h*x_112fh*d_0a55h*p_75017290*l_1*p_50603520*l_1*p_86972352>
cent: 1 <y_15fh*x_1472h*d_5eh*p_48406891*l_1*p_59917440*l_1*p_192529920*l_1>
cent: 1 <y_14fh*x_1efh*d_964h*p_183216642*l_1*p_60804480*l_2*p_116244480>
cent: 2 <y_159h*x_11ah*d_1e6h*p_64373703*l_2*p_80319360*l_2*p_192529920*l_1>
cent: 2 <y_5e5h*x_9ch*d_65ch*p_90984189*l_2*p_68344320*l_1*p_61226880*l_2>
cent: 2 <y_5a5h*x_19ah*d_0f01h*p_132654633*l_1*p_80762880*l_1*p_200069808*l_2>
cent: 2 <y_49ch*x_1876h*d_0f4fh*p_147734407*l_2*p_70118400*l_1*p_162370608*l_2>
cent: 2 <y_515h*x_0d3ch*d_20eh*p_157935981*l_2*p_59030400*l_1*p_160596768>
cent: 2 <y_5d4h*x_1104h*d_559h*p_63929493*l_2*p_70561920*l_2*p_203617920>
orb:  46575  <d_1f6h*p_40825158*l_2>
tau1: 2A0  <1>
tau2: 2A0  <d_800h>
end:
axis: 2A0 <t_1>
cent: 1 <y_561h*x_1feh*d_2a2h*p_91407822>
cent: 1 <y_5e3h*x_9feh*d_230h*p_196985855>
cent: 1 <y_11ch*x_13h*d_786h*p_59494174>
cent: 1 <y_5b0h*x_1464h*d_1c6h*p_102474596>
cent: 2 <y_190h*x_11dch*d_2c3h*p_47519830>
cent: 2 <y_59eh*x_2fh*d_796h*p_169044054>
cent: 2 <y_439h*x_0d1ah*d_73fh*p_230693614>
cent: 2 <y_21h*x_15ah*d_57ah*p_4900005>
cent: 2 <y_14h*x_1473h*d_331h*p_220028799>
cent: 2 <y_53eh*x_11ddh*d_410h*p_180131656>
orb:  462  <d_1f6h*p_40825158*l_2>
tau1: 2A0  <l_2>
tau2: 2A0  <x_400h*l_1>
orb:  22528  <y_10dh*x_19b5h*d_106h*p_127797086*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 4A1  <x_145dh*d_2e0h*p_11552839>
tau2: 4A1  <x_145dh*d_0eedh*p_11552839>
orb:  2464  <y_100h*x_906h*d_207h*p_20352*l_1*p_1351680*l_2>
tau1: 2B1  <x_400h*d_1h>
tau2: 2B1  <x_400h*d_800h>
orb:  21120  <y_10h*x_17h*d_7f7h*p_384*l_1*p_43950720*l_2>
tau1: 2B0  <x_40fh*d_2h*p_196>
tau2: 2B0  <x_40fh*d_802h*p_196>
orb:  1  <1>
tau1: 2A0  <d_800h>
tau2: 2A1  <1>
end:
axis: 2B1 <t_2*l_2*p_1351680*l_1*t_1>
cent: 1 <y_4b8h*x_1190h*d_0e73h*p_2702505*l_2*p_53264640>
cent: 1 <y_410h*x_1d6fh*d_0fc9h*p_73666607*l_2*p_12883200*l_2>
cent: 1 <y_510h*x_810h*d_8f8h*p_1372009*l_1*p_43507200>
cent: 1 <y_42fh*x_14a7h*d_6e2h*p_71891615*l_2*p_11552640*l_2>
cent: 2 <y_4fah*x_1da3h*d_0fe4h*p_61690686*l_2*p_11996160*l_2>
cent: 2 <y_10eh*x_3ch*d_98h*p_51025987*l_2*p_12883200*l_1>
cent: 2 <y_5c3h*x_58ch*d_0baah*p_71427855*l_2*p_12439680*l_2>
cent: 2 <y_195h*x_0c4bh*d_0d2ch*p_73223160*l_2*p_53264640>
cent: 2 <y_164h*x_809h*d_0d15h*p_43527401*l_1*p_11996160>
cent: 2 <y_0bbh*x_1f9h*d_0a58h*p_71427963*l_2>
orb:  12096  <d_1f6h*p_40825158*l_2>
tau1: 4A1  <x_100h*d_801h*l_2>
tau2: 4A1  <y_100h*x_40eh*d_0f1h*p_20160*l_1>
orb:  63  <d_2fah*p_40824960*l_2>
tau1: 2A0  <l_2*p_1351680*l_1>
tau2: 2B1  <d_1h>
orb:  2160  <d_6c9h*p_43950853*l_2>
tau1: 2B0  <y_4aah*x_10d0h*d_1b1h*p_63909542*l_2*p_85198080>
tau2: 2B0  <x_536h*d_957h*p_42620582*l_2*p_85198080>
orb:  32256  <y_10dh*x_19b5h*d_106h*p_127797086*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 4B1  <y_430h*x_148dh*d_6d1h*p_204>
tau2: 4B1  <y_430h*x_18bdh*d_0f6bh*p_204>
end:
axis: 2B0 <t_2*l_2*p_86528640*l_1*t_1>
cent: 1 <y_100h*x_1015h*d_0af1h*p_137976974*l_1*p_234220800>
cent: 1 <y_5bh*x_959h*d_0b7bh*p_74110095*l_1*p_234220800>
cent: 1 <y_18dh*x_4b2h*d_0d0ch*p_42640499*l_2*p_42620160>
cent: 1 <y_113h*x_181bh*d_0b79h*p_95399368*l_1*p_191642880>
cent: 2 <y_5a7h*x_94ch*d_0afeh*p_234221705*l_1>
cent: 2 <y_42dh*x_1eh*d_931h*p_191663098*l_1*p_63909120>
cent: 2 <y_12fh*x_1861h*d_0a2dh*p_191663990*l_1*p_63909120>
cent: 2 <y_0bbh*x_195eh*d_0d19h*p_201864056*l_1*p_63909120>
cent: 2 <y_146h*x_90eh*d_0a7ah*p_191643833*l_2*p_63909120>
cent: 2 <y_158h*x_1930h*d_0e91h*p_63909598*l_1*p_191642880>
orb:  840  <d_1f6h*p_40825158*l_2>
tau1: 2B0  <y_427h*x_1584h*d_0a5bh*p_63909256*l_2*p_181441920>
tau2: 2B0  <y_73h*x_0cf4h*d_0e46h*p_42620351*l_2*p_223576320>
orb:  3360  <d_1b9h*p_40825156*l_2>
tau1: 4A1  <x_191eh*d_80dh*l_2*p_11552640>
tau2: 4A1  <x_151fh*d_20h*l_1*p_11552640>
orb:  120  <d_758h*p_43950967*l_2>
tau1: 2B0  <y_401h*x_1d1dh*d_842h*p_63910047*l_2*p_85198080>
tau2: 2B1  <y_0d4h*x_0c2dh*d_0b84h*p_42620876*l_2*p_85198080>
orb:  15  <d_5c6h*p_42620366*l_2>
tau1: 2A0  <x_100dh*d_7b0h*p_392*l_2*p_43950720*l_2>
tau2: 2B0  <x_4h*d_0fh*p_8>
orb:  26880  <y_10dh*x_19b5h*d_106h*p_127797086*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 4B1  <y_458h*x_81ah*d_830h*p_85198701*l_2>
tau2: 4B1  <y_458h*x_1442h*d_389h*p_85198701*l_2>
orb:  15360  <y_107h*x_1953h*d_10ah*p_127797118*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 4C1  <y_4f3h*x_15b9h*d_587h*p_749>
tau2: 4C1  <y_4f3h*x_94ah*d_0fb6h*p_749>
end:
axis: 4A1 <t_2*l_2*p_3125760*l_1*p_11552640*l_1*t_1>
cent: 1 <y_532h*d_5f0h*p_6674209>
cent: 1 <y_145ch*d_19fh*p_1372060>
cent: 1 <y_1494h*d_36ah*p_7118141>
cent: 1 <y_1591h*d_797h*p_240>
cent: 2 <y_161h*d_3deh*p_4033298>
cent: 2 <y_59bh*d_3c8h*p_4456564>
cent: 2 <y_4bfh*d_7a5h*p_6694402>
cent: 2 <y_15bbh*d_359h*p_5807092>
cent: 2 <y_4a0h*d_20fh*p_7581696>
cent: 2 <y_109ch*d_5cdh*p_6674273>
orb:  420  <d_1f6h*p_40825158*l_2>
tau1: 2B0  <y_10eh*x_802h*d_601h*p_10200964*l_2*p_3125760>
tau2: 4A1  <x_100eh*d_0c0eh*l_1*p_11552640>
orb:  42  <d_5c8h*p_1351908*l_2>
tau1: 2B1  <y_190eh*d_401h*p_10200960*l_2*p_3125760>
tau2: 4A1  <d_800h*l_1>
orb:  21504  <y_10dh*x_19b5h*d_106h*p_127797086*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 6C1  <y_194h*x_0c5dh*d_55ah*p_89633290>
tau2: 6C1  <y_98h*x_4c5h*d_86ch*p_89633290>
orb:  1024  <y_10eh*x_180ah*d_281h*p_10200960*l_2*p_3125760*l_2*p_1351680*l_1>
tau1: 6A1  <x_110fh*d_4e3h*p_10200960>
tau2: 6A1  <y_10ch*x_803h*d_843h*p_10200960>
orb:  672  <y_100h*x_906h*d_207h*p_20352*l_1*p_1351680*l_2>
tau1: 4A1  <y_100h*x_500h*d_671h*p_20160*l_1*p_1351680*l_2>
tau2: 4A1  <x_1d35h*d_83bh*l_2*p_1351680*l_1>
orb:  13440  <y_10h*x_17h*d_7f7h*p_384*l_1*p_43950720*l_2>
tau1: 4B1  <y_4ceh*x_19h*d_0ef2h*p_814*l_2*p_85198080>
tau2: 4B1  <y_1abh*x_197dh*d_329h*p_10221855*l_2*p_106487040>
orb:  1792  <y_47h*x_952h*d_657h*p_86085982*l_2*p_1351680*l_2>
tau1: 4B1  <x_912h*d_6bdh*p_40824960*l_2*p_1351680*l_2>
tau2: 4B1  <y_102h*x_0c05h*d_16bh*p_74130352*l_2*p_1351680*l_1>
orb:  7680  <y_1e6h*x_152h*d_73h*p_73223576*l_2*p_43950720*l_2>
tau1: 4C1  <y_415h*x_550h*d_8c0h*p_52841996*l_1*p_85198080>
tau2: 4C1  <y_417h*x_1047h*d_4f9h*p_63909773*l_1*p_85198080>
orb:  1  <1>
tau1: 4A1  <d_800h>
tau2: 2A0  <y_10eh*x_504h*d_0cfbh*p_10200960*l_2*p_3125760*l_2*p_1351680*l_1>
end:
axis: 4B1 <t_2*l_1*p_18205440*l_2*p_42620160*t_1*l_1*p_160152960*l_1*t_1>
cent: 1 <y_469h*x_0ah*d_7d8h*p_40824990>
cent: 1 <y_1f0h*x_183ah*d_35h*p_43083892>
cent: 1 <y_5d5h*x_1806h*d_63ch*p_71427926>
cent: 1 <y_540h*x_1023h*d_0d5h*p_11572851>
cent: 2 <y_76h*x_815h*d_1e2h*p_1372003>
cent: 2 <y_20h*x_1029h*d_7b3h*p_61670508>
cent: 2 <y_58fh*x_182fh*d_1c5h*p_53284964>
cent: 2 <y_551h*x_1ch*d_378h*p_2238738>
cent: 2 <y_1eh*x_83fh*d_2b3h*p_12016483>
cent: 2 <y_1efh*x_81ah*d_4dch*p_2702555>
orb:  192  <d_1f6h*p_40825158*l_2>
tau1: 4B1  <y_430h*x_1d00h*d_8c4h*p_10201138*l_1*p_3125760>
tau2: 4B1  <y_480h*x_0db6h*d_2a7h*p_3*l_2*p_3125760>
orb:  30  <d_2fah*p_40824960*l_2>
tau1: 2B0  <y_0c1h*x_18c3h*d_0d32h*p_764*l_2*p_49272960*l_1*p_85198080>
tau2: 4B1  <x_1800h*d_83eh*l_1>
orb:  240  <d_6c9h*p_43950853*l_2>
tau1: 4A1  <y_41h*x_1cb9h*d_824h*p_440*l_2*p_43950720*l_1>
tau2: 4B1  <y_1a2h*x_849h*d_90bh*p_10201284*l_1*p_85198080>
orb:  16384  <y_10dh*x_19b5h*d_106h*p_127797086*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 10A1  <y_0f1h*x_1459h*d_84h*p_584>
tau2: 10A1  <y_54ch*x_115h*d_0c4ch*p_584>
orb:  6144  <y_10eh*x_180ah*d_281h*p_10200960*l_2*p_3125760*l_2*p_1351680*l_1>
tau1: 6C1  <y_10fh*x_190dh*d_9bdh*p_20208*l_1*p_13326720>
tau2: 6C1  <x_190dh*d_13dh*p_48*l_1*p_13326720>
orb:  1920  <y_100h*x_906h*d_207h*p_20352*l_1*p_1351680*l_2>
tau1: 4C1  <y_2ch*x_37h*d_236h*p_10200973*l_1*p_3125760>
tau2: 4C1  <y_26h*x_1077h*d_0ba9h*p_10221182*l_2*p_13326720>
orb:  1920  <y_10h*x_17h*d_7f7h*p_384*l_1*p_43950720*l_2>
tau1: 4C1  <y_1e3h*x_0c77h*d_0a60h*p_63929869*l_2*p_170797440>
tau2: 4B1  <y_181h*x_15d5h*d_0ac1h*p_149065548*l_1*p_87415680*l_1>
orb:  3840  <y_0c0h*x_0c3h*d_76dh*p_20*l_1*p_43950720*l_2>
tau1: 4B1  <y_0ffh*x_1c54h*d_71fh*l_1*p_43950720*l_2>
tau2: 4B1  <y_40fh*x_4adh*d_78ch*p_10201090*l_1*p_43950720*l_2>
orb:  32  <y_100h*x_90ah*d_20bh*p_20160*l_1*p_1351680*l_2>
tau1: 4B1  <y_400h*x_410h*d_34dh*p_40824960*l_2*p_1351680*l_1>
tau2: 4A1  <y_112h*x_0c23h*d_0a16h*p_10200960*l_2*p_3125760*l_2*p_11552640>
orb:  15360  <y_0c5dh*d_0f9h*p_138864617*l_2*p_43950720*l_2>
tau1: 6C1  <y_1b9h*x_1d61h*d_0cffh*p_74110340*l_2*p_85198080>
tau2: 6C1  <y_509h*x_1437h*d_3cbh*p_42640549*l_2*p_85198080>
orb:  512  <y_47h*x_952h*d_657h*p_86085982*l_2*p_1351680*l_2>
tau1: 6A1  <y_44dh*x_0dh*d_0d54h*p_10221122*l_2*p_1351680>
tau2: 6C1  <y_45dh*x_1975h*d_7e2h*p_63485875*l_1*p_1351680>
orb:  1  <1>
tau1: 4B1  <d_0c0eh>
tau2: 2B1  <y_0c1h*x_1c08h*d_360h*p_888*l_2*p_47498880*l_2*p_85198080>
end:
axis: 4C1 <t_2*l_2*p_49272960*l_1*p_87859296*t_1*l_2*p_71005440*l_1*t_1>
cent: 1 <y_427h*x_1148h*d_9e5h*p_52821706*l_1*p_63909120>
cent: 1 <y_54h*x_110ah*d_9bah*p_234241204*l_2*p_42620160>
cent: 1 <y_489h*x_127h*d_0e60h*p_149065163*l_1*p_191642880>
cent: 1 <y_22h*x_0dbbh*d_0ab7h*p_180555078*l_2*p_42620160>
cent: 2 <y_1fah*x_1922h*d_0d74h*p_74110424*l_1*p_191642880>
cent: 2 <y_4e8h*x_1518h*d_0f03h*p_95399102*l_2*p_170353920>
cent: 2 <y_15h*x_8efh*d_0f9ah*p_116708537*l_2*p_191642880>
cent: 2 <y_5b7h*x_146h*d_0f41h*p_170354773*l_1>
cent: 2 <y_0adh*x_53fh*d_0a50h*p_180555033*l_2*p_63909120>
cent: 2 <y_0e4h*x_15bh*d_0badh*p_223153063*l_1*p_63909120>
orb:  840  <d_1f6h*p_40825158*l_2>
tau1: 4B1  <y_0d0h*x_15a7h*d_0f41h*p_149065475*l_1*p_87859200*l_1>
tau2: 4B1  <y_422h*x_154bh*d_1fdh*p_159266490*l_2*p_87415680*l_2>
orb:  3360  <d_1b9h*p_40825156*l_2>
tau1: 4C1  <y_104h*x_8bah*d_0c17h*p_142*l_2*p_13326720>
tau2: 4B1  <y_42fh*x_828h*d_0dd9h*p_2*l_2*p_3125760*l_2>
orb:  120  <d_758h*p_43950967*l_2>
tau1: 4C1  <y_417h*x_0fdh*d_473h*p_63909773*l_1*p_85198080>
tau2: 4A1  <y_0f1h*x_11b1h*d_1a6h*p_48*l_1*p_43950720*l_1*p_11552640>
orb:  15  <d_5c6h*p_42620366*l_2>
tau1: 2B0  <y_13bh*x_1986h*d_9f8h*p_213375986*l_2*p_47498880*l_1*p_130880688>
tau2: 4C1  <y_0bfh*x_14eh*d_440h*p_139>
orb:  26880  <y_10dh*x_19b5h*d_106h*p_127797086*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 6C1  <y_0beh*x_1d5dh*d_8b4h*p_105600521*l_1*p_3125760>
tau2: 6C1  <y_5d9h*x_834h*d_397h*p_105620665*l_1*p_3125760>
orb:  15360  <y_107h*x_1953h*d_10ah*p_127797118*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 10A1  <y_4f0h*x_158h*d_0d1eh*p_766*l_2*p_63909120>
tau2: 10A1  <y_4b5h*x_0c20h*d_401h*p_892*l_2>
end:
axis: 6A1 <t_2*l_1*p_6673920*l_1*p_11996160*l_2*t_1*l_1*p_13326720*l_1*p_11552640*l_1*t_1>
cent: 1 <y_401h*x_0dc6h*d_39fh*p_183638906*l_1*p_16431360*l_1*p_12439680*l_1>
cent: 1 <y_53ah*x_17eh*d_2fh*p_20889*l_2*p_7117440*l_2*p_12439680*l_1>
cent: 1 <y_1ach*x_0bfh*d_0f7fh*p_41268777*l_1*p_15987840*l_2>
cent: 1 <y_444h*x_0c68h*d_1d6h*p_102051367*l_1*p_9778560*l_2*p_11552640*l_2>
cent: 2 <y_1bdh*x_0ca5h*d_0b07h*p_214705002*l_2*p_5343360*l_2*p_11996160*l_1>
cent: 2 <y_4e5h*x_1198h*d_985h*p_153035841*l_1*p_19979520*l_1*p_12883200*l_2>
cent: 2 <y_19ah*x_406h*d_0fd2h*p_82073106*l_2*p_9778560*l_2*p_11552640*l_2>
cent: 2 <y_1d8h*x_10fbh*d_40dh*p_235106916*l_2*p_18205440*l_1*p_11552640*l_1>
cent: 2 <y_0feh*x_1177h*d_365h*p_204060715*l_1*p_16874880*l_1*p_11552640>
cent: 2 <y_474h*x_0c36h*d_0de2h*p_122433412*l_1*p_4456320*l_2*p_12883200*l_2>
orb:  891  <d_1f6h*p_40825158*l_2>
tau1: 4A1  <y_41eh*x_1426h*d_0a10h*p_10200964*l_1*p_13326720*l_2*p_1351680*l_2>
tau2: 6A1  <y_138h*x_1803h*d_0d5h>
orb:  24948  <d_6c9h*p_43950853*l_2>
tau1: 4B1  <y_53fh*x_963h*d_0b96h*p_20866*l_1*p_7117440*l_2*p_85198080>
tau2: 6C1  <y_1h*x_589h*d_0fd4h*p_40825248*l_2*p_1351680>
orb:  20736  <y_47h*x_952h*d_657h*p_86085982*l_2*p_1351680*l_2>
tau1: 10A1  <y_30h*x_1019h*d_55eh*p_1*l_1*p_3125760>
tau2: 10A1  <y_4c2h*x_52eh*d_997h*p_10201091*l_1*p_3125760>
end:
axis: 6C1 <t_1*l_1*p_5786880*l_2*p_12883200*l_2*t_2*l_1*p_13326720*l_1*p_11552640*l_1*t_1>
cent: 1 <y_10b8h*d_1bdh*p_71891660>
cent: 1 <y_539h*x_19ddh*d_672h*p_41268635*l_1*p_11996160*l_2>
cent: 1 <y_5d2h*x_1c8h*d_0f8dh*p_51025984*l_2*p_11996160>
cent: 1 <y_57dh*x_986h*d_0f7bh*p_51046116*l_2*p_12883200*l_2>
cent: 2 <y_559h*x_0d22h*d_0e36h*p_40845147*l_2*p_11996160>
cent: 2 <y_17bh*x_0cdbh*d_0df3h*p_82*l_1*p_12439680*l_1>
cent: 2 <y_5f8h*x_82ah*d_9abh*p_61690661*l_1*p_11552640>
cent: 2 <y_119h*x_100eh*d_0cb8h*p_41288809*l_1*p_12439680*l_1>
cent: 2 <y_54eh*x_140ch*d_673h*p_71427869*l_2*p_11552640*l_2>
cent: 2 <y_117h*x_420h*d_0f82h*p_71871447*l_1*p_12439680*l_1>
orb:  864  <d_1f6h*p_40825158*l_2>
tau1: 4B1  <y_10eh*x_853h*d_342h*p_192*l_2*p_3125760*l_1*p_1351680*l_1>
tau2: 6C1  <y_5ch*x_80dh*d_0cdfh*p_49*l_1*p_13326720>
orb:  27  <d_2fah*p_40824960*l_2>
tau1: 4A1  <y_435h*x_1810h*d_20h*p_10200980*l_1*p_13326720*l_1*p_11552640*l_2>
tau2: 6C1  <y_12fh*x_1805h*d_78h>
orb:  2160  <d_6c9h*p_43950853*l_2>
tau1: 4B1  <y_4fbh*x_58fh*d_62eh*p_10201050*l_1*p_49272960*l_1*p_85198080>
tau2: 6C1  <y_123h*x_191ah*d_0ceah*p_63929617*l_1*p_85198080>
orb:  4320  <d_723h*p_43951188*l_2>
tau1: 4C1  <y_10bh*x_0dbbh*d_0cffh*p_20675*l_2*p_7117440*l_2*p_85198080>
tau2: 6C1  <y_401h*x_55dh*d_0caeh*p_10221361*l_2*p_3125760>
orb:  36  <d_756h*p_42620304*l_2>
tau1: 4B1  <y_4d1h*x_94h*d_84ch*p_10201088*l_1*p_6673920*l_1*p_85198080>
tau2: 6A1  <y_44dh*x_152ah*d_0ae1h*p_10221122*l_2*p_1351680>
orb:  18432  <y_10dh*x_19b5h*d_106h*p_127797086*l_2*p_59473920*l_1*p_171684480*l_2>
tau1: 10A1  <y_0dbh*x_1b1h*d_178h*p_63930237*l_1*p_191642880>
tau2: 6C1  <y_2ah*x_1d90h*d_0e6ah*p_127776574*l_2*p_69231360*l_1*p_193416960>
orb:  13824  <y_47h*x_952h*d_657h*p_86085982*l_2*p_1351680*l_2>
tau1: 6C1  <y_1dfh*x_18e6h*d_0be0h*p_10221921*l_1*p_78988800*l_1*p_85198080>
tau2: 6C1  <y_1c7h*x_0dc3h*d_7e5h*p_712*l_2*p_80762880*l_1*p_85198080>
orb:  6912  <x_30h*d_2b5h*p_10200960*l_2*p_3125760*l_1*p_1351680*l_2>
tau1: 10A1  <y_0b0h*x_18adh*d_127h*p_130*l_2*p_3125760>
tau2: 10A1  <y_5b0h*x_4a2h*d_0da0h*p_10200961*l_2*p_3125760>
end:
axis: 10A1 <t_1*l_1*p_79875840*l_1*p_232446768*l_1*t_2*l_2*p_57699840*l_1*p_221802288*l_1*t_2*l_2*p_3125760*l_2*t_1*l_1*p_13326720>
cent: 1 <y_76h*x_1d3bh*d_6d2h*p_57700052*l_2*p_47498880*l_1*p_63909408>
cent: 1 <y_0dah*x_184fh*d_0cfch*p_237769791*l_2*p_60804480*l_2*p_127776096>
cent: 1 <y_150h*x_10b0h*d_0d0eh*p_189445993*l_2*p_67900800*l_1*p_106487136>
cent: 1 <y_146h*x_14feh*d_0fe6h*p_100278313*l_2*p_49272960*l_2*p_189868848>
cent: 2 <y_4e4h*x_41ah*d_7f0h*p_139751337*l_1*p_81206400*l_2*p_182328960*l_1>
cent: 2 <y_1deh*x_188fh*d_0dd3h*p_165919557*l_1*p_50603520*l_1*p_183216000*l_2>
cent: 2 <y_542h*x_11d1h*d_331h*p_77658936*l_1*p_78545280*l_1*p_182772480>
cent: 2 <y_7fh*x_1538h*d_149h*p_227144836*l_2*p_81206400*l_1*p_232003248*l_2>
cent: 2 <y_4f1h*x_3dh*d_25dh*p_147291400*l_1*p_59030400*l_2*p_189868944>
cent: 2 <y_52bh*x_818h*d_9a5h*p_16875611*l_1*p_78101760*l_1*p_193416960*l_1>
orb:  23100  <d_1f6h*p_40825158*l_2>
tau1: 10A1  <y_0b4h*x_1d90h*d_0da0h*p_74130595*l_2*p_3125760>
tau2: 6C1  <y_4a1h*x_90h*d_8c6h*p_63465858*l_1*p_4012800*l_1*p_1351680>
orb:  100  <d_2f6h*p_40825152*l_2>
tau1: 10A1  <y_4c1h*x_0d0dh*d_0ff9h*p_10201088*l_1*p_3125760>
tau2: 6A1  <y_405h*x_0d9h*d_74ah*p_18*l_2*p_3569280*l_2*p_1351680>
orb:  3850  <d_2fah*p_40824960*l_2>
tau1: 4B1  <x_0c1fh*d_23bh*p_171241473*l_2*p_49272960*l_2*p_210714240*l_1>
tau2: 10A1  <y_502h*x_90fh*d_791h*p_192>
orb:  15400  <d_62h*p_43951275*l_2>
tau1: 6C1  <y_0cdh*x_106fh*d_953h*p_180999301*l_1*p_79875840*l_2*p_149508480>
tau2: 6C1  <y_471h*x_10ah*d_0bb8h*p_55502926*l_1*p_60360960*l_2*p_129993600>
orb:  4125  <d_158h*p_43950960*l_2>
tau1: 4C1  <y_10bh*x_0ceah*d_98ch*p_127776862*l_2*p_68344320*l_2*p_241760688>
tau2: 10A1  <y_5cah*x_8bfh*d_0b38h*p_63929408*l_2*p_63909120>
end:


==> anc/order_monster/axis_orbits/certificates/check_axis_certificate.py <==
import os
import re
import time
from collections import Counter, OrderedDict, defaultdict
import numpy as np

# Standard classes implementing the Monster, G_x0, the Leech lattice
# mod 2, and the Griess algebra.
# Elements of the Monster are used for transforming vectors
# in the Griess algebra only.
# Elements of G_x0 are used for transforming vectors in the 
# Griess algebra or vectors in the Leech lattice mod 2.
from mmgroup import MM0, MMV, Xsp2_Co1, XLeech2

G_x0 = Xsp2_Co1  # implements an element of G_x0
M = MM0          # implements an element of the Monster M
Griess = MMV(3)  # implements an element of the Griess Algebra mod 3

# The standard axis v^+ in the Griess algebra
STD_AXIS = Griess("A_2_2 - A_3_2 + A_3_3 - 2*B_3_2")

# The triality element in the Monster and its inverse
T1 = M('t', 1); T2 = M('t', 2) 

# Number of type-4 vectors in the Leech lattice mod 2
NUM_TYPE4_VECTORS = 8292375



# The following stuff is required for the union-find algorithm only
from mmgroup.generators import gen_ufind_init, gen_ufind_union_affine
from mmgroup.generators import gen_ufind_find, gen_ufind_find_all_min
from mmgroup.generators import gen_ufind_make_map

# regular expression object for parsing a line of the certificate 
matchobj = re.compile(
    r"([a-z0-9]+\*?)\:(\s+([A-Z0-9]+))?(\s+(<[a-z0-9_*]+>))?")

# parse  a line of the certificate
def parse_line(s):
    """parse a line ``s`` of a certificate

    The function returns the content of the line ``s`` a triple
    ``(tag, value, g)``.

    ``tag``   is the tag at the beginning of the line, of type str

    ``value`` is the value after the tag; it may be an int or a str

    ``g``     is an element of the Monster given as a string

    The meaning of ``value`` and ``g`` depends on the ``tag``.
    All entries may be None if not present in the line ``s``.
    """ 
    m = matchobj.match(s)
    if m:
        tag, _, n, _, g = m.groups()
        if n is not None and n.isdigit():
            n = int(n)
        return tag, n, g
    else:
        return None, None, None

def find_axes(certificate_path):
    """Pass through a certificate for finding  descriptions of axes

    The function parses the lines of the file named
    ``certificate_path`` and returns a dictionary containing the
    axes found. This directory maps the axis names (given as strings)
    to the representatives of the G_x0 orbtis of the axes (given
    as elements of the Griess algebra). 
    """
    axis_dict = OrderedDict()
    for s in open(certificate_path):
        tag, n, g = parse_line(s)
        if tag == "axis":
            axis_dict[n] = STD_AXIS * MM0(g) 
    return axis_dict



class AxisChecker:
    """A collection of data for checking a G_x0 orbit of an axis

    Members are:
    
    name (str):    name of the G_x0 orbit of the axis 
    axis (Griess): the axis representing its G_x0 orbit
    centralizer (list of G_x0):
                   generates the centralizer of the axis in G_x0
    orbits (list of pairs (int, G_x0)):
                   A entry in this list corrsponds to an N_x0 orbit
                   inside the G_x0 orbit. It is pair (n, g). 
                   g is an element of G_x0 that maps member 'axis'
                   to a representative of the N_x0 orbit. 
                   n is the size of the orbit, scaled so that the
                   sum of all sizes is |G_x0 : N_x0|.
    """
    def __init__(self):
        self.orbits = []
        self.centralizer = []


def img_Omega_G_x0(g):
    """Return image of Omega under the action of g

    Here Omega is the standard co-ordinate frame in the Leech lattice
    mod 2, and g is an element of G_x0. The image is returned as an
    integer encoding a bit vector.
    """
    assert isinstance(g, G_x0)
    x = XLeech2(0x800000) * g
    return x.ord & 0xffffff


class UnionFindLeech2:
    """Union-find algorithm for vectors in Leech lattice mod 2

    This class implements the union-find algorithm on the Leech
    lattice mod 2.

    Method ``union_g`` called with parameter ``g``,  ``g`` in G_x0,
    unites the vector ``v`` with the  vector ``v * g``, for all
    vectors ``v`` in the Leech lattice mod 2.

    Let G be the subgroup of G_x0 generated by all elements ``g``
    previously passed to method ``union_g``. Then the equivalence
    classes obtained after these calls to method ``union_g`` are
    just the orbits of G on the Leech lattice mod 2.

    Method ``find`` called with parameter ``v`` returns the
    representative of the G orbit of ``v``. Here ``v`` and the
    result are elements of the Leech lattice mod 2 encoded as
    integers representing bit vectors.

    Method ``counter`` returns a dictionary that maps the
    representatives of the G orbits to sizes of the orbits.
    Here the representatives are encoded as in method ``find``.
 
    Calls to method ``union_g`` are illegal after a call to
    method ``find`` or ``counter``.

    In theory there are faster methods for computing G orbits. But
    our union-find algorithm is present in mmgroup, implemented
    in C, and not related to the Monster group in any way.
    """
    def __init__(self):
        self.a = np.zeros(0x1000000, dtype = np.uint32)
        self.finished = False
        gen_ufind_init(self.a, len(self.a))
    def union_g(self, g):
        assert isinstance(g, G_x0)
        assert not self.finished
        gm = g.as_compressed_Co1_bitmatrix()
        st = gen_ufind_union_affine(self.a, 24, gm, 0)
        assert st >= 0
    def find(self, v):
        if not self.finished:
            assert gen_ufind_find_all_min(self.a, len(self.a))  >= 0
            self.finished = True
        res = gen_ufind_find(self.a, len(self.a), v)
        assert res >= 0
        return res
    def counter(self):
        a_map = np.zeros(len(self.a), dtype = np.uint32)
        self.find(0)
        assert gen_ufind_make_map(self.a, len(self.a), a_map) >= 0
        return Counter(a_map)

def check_axis(ch):
    """Check data for an axis read from a certificate

    Here parameter ``ch`` must be an instance of class ``AxisChecker``.
    That instance contains data about a specific axis ``ax``
    collected from the certificate.

    Let G be the subgroup of G_x0 generated by the list in member
    ``ch.centralizer``. We compute the orbits of G on the type-4
    vectors in the Leech lattice mod 2 using class ``UnionFindLeech2``.
    In a check prior to the call of this function we have already
    verified that G is a subgroup of the centralizer of the axis. 

    Let ``orb`` be the list of representatives of N_x0 orbits
    contained in the G_x0 orbit of the axis, as given by the list
    in member ``ch.orbits``. The entry in the list for an axis
    ``ax1`` representing an N_x0 orbit contains an element ``h``
    of G_x0 with ``ax * h == ax1``, and a number ``k`` indicating
    the size of the orbit.

    As in the paper, we associate axis ``ax1 = ax * h`` with the
    element ``Omega * h**-1`` in the Leech lattice mod 2, where
    ``Omega`` is the standard frame in the Leech lattice mod 2. 
    For each axis ``ax1`` to which the list ``ch.orbits`` refers,
    we check that the G orbit of ``Omega * h**-1`` has precisely
    the size ``k`` stored for that axis.

    We also check that the sum of all values ``k`` obtained from
    the list ``ch.orbits`` is equal to the number of type-4
    vectors in the Leech lattice mod 2.

    If any of these checks fails the function raisens an execption.
    """
    assert isinstance(ch, AxisChecker)
    uf = UnionFindLeech2()
    d = {}
    for g in ch.centralizer:
        uf.union_g(g)
    for orbit_size, h in ch.orbits:
        d[img_Omega_G_x0(h**-1)] = orbit_size
    counter = uf.counter()
    #print(counter)
    for v, orbit_size in d.items():
        assert counter[uf.find(v)] == orbit_size
    #print(sum(d.values()))
    assert sum(d.values()) == NUM_TYPE4_VECTORS


def get_suborbits_from_shelve():
    """Return the suborbit table from the shelve.

    This table corresponds to Table 2 in the paper.
    The function returns None if no suborbit table in the shelve
    has been found.
    """
    import shelve
    THIS_DIR = os.path.split(__file__)[0]
    SHELVE_DIR = os.path.join(THIS_DIR, "..", "axis", "shelve")
    SHELVE_NAME = os.path.realpath(
        os.path.join(SHELVE_DIR, "mat24_orbit_tables"))
    try:
        with shelve.open(SHELVE_NAME) as db:
            shelve_suborbits = db["mat24_suborbits"]
        return shelve_suborbits
    except:
        return None
     

def get_suborbit_table_from_certificate(certificate_path):
    """Return suborbit table computed from the certificate.

    This table corresponds to Table 2 in the paper.
    """
    d = defaultdict(int)
    for s in open(certificate_path):
        tag, n, g = parse_line(s)
        if tag == 'axis':
            current_axis = n
        if tag == 'orb':
            current_orbit_size = n
        if tag.startswith('tau'):
            d[current_axis, n] += current_orbit_size
    return d

def check_suborbits_against_shelve(certificate_path):
    """Check suborbit table computed from certificate against shelve.

    This suborbit table is Table 2 in the paper.
    The function raises an exception if the suborbit table computed
    from the certificate differs from the corresponding table in the
    shelve. It prints a message if no shelve containg a suitable
    suborbit table  has been found. 
    """
    d_shelve = get_suborbits_from_shelve()
    if d_shelve is not None:
        print("""
Computing Table 2 in the paper from the certificate ...""")
        d_cert = get_suborbit_table_from_certificate(certificate_path)
        assert d_cert == d_shelve, (d_cert , d_shelve)
        print("Table agrees with corresponding table in the shelve.")
    else:
        print("""
Cannot compare certificate against data in the shelve.
No shelve containg a suitable suborbit table found!""") 
        


def check_certificate(certificate_path):
    """Check the certificate for correctness.

    The function read the certificate given by parameter
    ``certificate_path``. It first computes the representatives of
    the G_x0 orbits of the axes stored in the certificate. It also
    reads the generarators of the centralizers of the axes and
    checks that they indeed centralize an axis as claimed in the
    cerificate. 

    For each axis ``ax`` representing a G_x0 orbit the function
    collects the axes representing the N_x0 orbits contained in that 
    orbit from the certificate. For any of these collected axes
    ``ax1`` the certificate contains the size of the N_x0 orbit
    of ``ax1``. The triality element ``\tau`` of the Monster and its
    inverse map ``ax1`` to axes in G_x0 orbits that may differ from
    the G_x0 orbit of``ax1``. Here the certificate contains
    information how to map the axes ``ax1 * \tau^{+-1}`` to the
    representatives of their G_x0 orbits. Thus the G_x0 orbits of
    ``ax1 * \tau^{+-1}`` may easily be obtained from the information
    in the certificate. The sizes of the N_x0 orbits of the axes
    ``ax``, and the G_x0 orbits of the images of ``ax`` under
    ``\tau^{+-1}``, are sufficient to conmpute Table 2 in the paper.

    It remains to show that the N_x0 orbits contained in a G_x0
    orbit make up the complete G_x0 orbit. The paper explains how
    this claim can be established. For doing so we collect the
    information about an axis representing a G_x0 orbit in an 
    object of class ``AxisChecker``. The we apply function
    ``check_axis`` to that object in order to verify the claim.
    As explained in the paper, we cannot and need not be sure that
    the group G_0 generated by the elements in the certificate 
    centralizing axis ``ax`` is equal to the centralizer G of axis
    ``ax`` in G_x0.

    From the infomation in the certificate we can easily compute
    Table 2 in the paper. Here we check if the Table 2 computed
    in this way agrees with the Table 2 computed by the programs
    in subdirectory 'axis' of the project. 
    """
    start_time = time.time()
    axis_dict = find_axes(certificate_path)
    #print(axis_dict.keys())
    last = None
    axes_found = set()
    print(f"Verifying certificate '{certificate_path}'")
    print("Orbits checked: ", end = "")
  
    for s in open(certificate_path):
        tag, n, g = parse_line(s)
        if tag == 'axis':
             ch = AxisChecker()
             ch.name, ch.axis = n, STD_AXIS * M(g) 
        if tag == 'cent':
             c = G_x0(g) 
             if n == 1:
                 ch.centralizer.append(c)
             assert ch.axis * c == ch.axis
        if tag == 'orb':
             orbit_size, g_orbit = n, G_x0(g)
             orbit_axis = ch.axis * g_orbit
        if tag == 'tau1':
             assert last == 'orb'
             tau_axis = orbit_axis * T1 * M(g)
             assert tau_axis ==  axis_dict[n]   
        if tag == 'tau2':
             assert last == 'tau1'
             tau_axis = orbit_axis * T2 * M(g)
             assert tau_axis ==  axis_dict[n] 
             ch.orbits.append([orbit_size, g_orbit]) 
        if tag == 'end':
             check_axis(ch)
             axes_found.add(ch.name)
             print(ch.name, end = " ", flush = True)           
             del ch 
        last = tag
    #print( set(axis_dict.keys()), axes_found)
    assert set(axis_dict.keys()) == axes_found
    t = time.time() - start_time
    print("\nCertificate is correct. Verifying took %.2f seconds" % t)
    check_suborbits_against_shelve(certificate_path)

if __name__ == "__main__":
     CERTIFICATE_PATH =  "axis_certificate.txt"
     check_certificate(CERTIFICATE_PATH)




==> anc/order_monster/axis_orbits/certificates/check_baby_axis_certificate.py <==
import os
import sys
import re
import time
from collections import Counter, OrderedDict, defaultdict
import numpy as np

# Standard classes implementing the Monster, G_x0, the Leech lattice
# mod 2, and the Griess algebra.
# Elements of the Monster are used for transforming vectors
# in the Griess algebra only.
# Elements of G_x0 are used for transforming vectors in the 
# Griess algebra or vectors in the Leech lattice mod 2.
from mmgroup import MM0, MMV, Xsp2_Co1, XLeech2, Cocode

#G_x0 = Xsp2_Co1  # implements an element of G_x0
#M = MM0          # implements an element of the Monster M
Griess = MMV(3)  # implements an element of the Griess Algebra mod 3


# The standard feasible axis v^- in the Griess algebra
STD_AXIS = Griess("A_2_2 - A_3_2 + A_3_3 + 2*B_3_2")


# The axis axis v^+ in fixed by the Baby Monster
FIXED_AXIS = Griess("A_2_2 - A_3_2 + A_3_3 - 2*B_3_2")
# The involution \beta^+ in Q_x0 corresponding to  v^+
FIXED_INVOLUTION = XLeech2(0, Cocode([2,3]))

def G_x0(g_str):
    """Map a string in the certificate to an element of G_x0

    Raises an exception if the element is not in the Baby Monster
    """ 
    g = Xsp2_Co1(g_str)
    assert FIXED_INVOLUTION * g == FIXED_INVOLUTION
    return g


def M(*m_data):
    """Map input to an element of the Baby Monster

    Input is as for the construtor of class MM

    Raises an exception if the element is not in the Baby Monster
    """ 
    g = MM0(*m_data)
    assert FIXED_AXIS * g == FIXED_AXIS
    return g



# The triality element in the Monster and its inverse
T1 = M('t', 1); T2 = M('t', 2) 

# Number of feasible type-4 vectors in the Leech lattice mod 2
NUM_FEASIBLE_TYPE4_VECTORS = 46575


if __name__ == "__main__":
     sys.path.append(os.path.realpath(".."))

# Parse a line of the certificate
from certificates.check_axis_certificate import parse_line


def find_axes(certificate_path):
    """Pass through a certificate for finding  descriptions of axes

    The function parses the lines of the file named
    ``certificate_path`` and returns a dictionary containing the
    axes found. This directory maps the axis names (given as strings)
    to the representatives of the G_x0 orbtis of the axes (given
    as elements of the Griess algebra). 
    """
    axis_dict = OrderedDict()
    for s in open(certificate_path):
        tag, n, g = parse_line(s)
        if tag == "axis":
            axis_dict[n] = STD_AXIS * MM0(g) 
    return axis_dict


# A collection of data for checking a G_x0 orbit of an axis.
# For members, see file check_axis_certificate.py
from certificates.check_axis_certificate import AxisChecker

# Return image of Omega under the action of g, for g in G_x0
from certificates.check_axis_certificate import img_Omega_G_x0

# Union-find algorithm for vectors in Leech lattice mod 2.
# For detals, see file check_axis_certificate.py
from certificates.check_axis_certificate import UnionFindLeech2

def check_axis(ch):
    """Check data for an axis read from a certificate

    Here parameter ``ch`` must be an instance of class ``AxisChecker``.
    That instance contains data about a specific axis ``ax``
    collected from the certificate.

    Let G be the subgroup of G_x0 generated by the list in member
    ``ch.centralizer``. We compute the orbits of G on the type-4
    vectors in the Leech lattice mod 2 using class ``UnionFindLeech2``.
    In a check prior to the call of this function we have already
    verified that G is a subgroup of the centralizer of the axis. 

    Let ``orb`` be the list of representatives of N_x0 orbits
    contained in the G_x0 orbit of the axis, as given by the list
    in member ``ch.orbits``. The entry in the list for an axis
    ``ax1`` representing an N_x0 orbit contains an element ``h``
    of G_x0 with ``ax * h == ax1``, and a number ``k`` indicating
    the size of the orbit.

    As in the paper, we associate axis ``ax1 = ax * h`` with the
    element ``Omega * h**-1`` in the Leech lattice mod 2, where
    ``Omega`` is the standard frame in the Leech lattice mod 2. 
    For each axis ``ax1`` to which the list ``ch.orbits`` refers,
    we check that the G orbit of ``Omega * h**-1`` has precisely
    the size ``k`` stored for that axis.

    We also check that the sum of all values ``k`` obtained from
    the list ``ch.orbits`` is equal to the number of type-4
    vectors in the Leech lattice mod 2.

    If any of these checks fails the function raisens an execption.
    """
    assert isinstance(ch, AxisChecker)
    uf = UnionFindLeech2()
    d = {}
    for g in ch.centralizer:
        uf.union_g(g)
    for orbit_size, h in ch.orbits:
        d[img_Omega_G_x0(h**-1)] = orbit_size
    counter = uf.counter()
    #print(counter)
    for v, orbit_size in d.items():
        assert counter[uf.find(v)] == orbit_size
    #print(sum(d.values()))
    assert sum(d.values()) == NUM_FEASIBLE_TYPE4_VECTORS


def get_suborbits_from_shelve():
    """Return the suborbit table from the shelve.

    This table corresponds to Table 2 in the paper.
    The function returns None if no suborbit table in the shelve
    has been found.
    """
    import shelve
    THIS_DIR = os.path.split(__file__)[0]
    SHELVE_DIR = os.path.join(THIS_DIR, "..", "baby_axis", "shelve")
    SHELVE_NAME = os.path.realpath(
        os.path.join(SHELVE_DIR, "mat22_orbit_tables"))
    try:
        with shelve.open(SHELVE_NAME) as db:
            shelve_suborbits = db["mat22_suborbits"]
        return shelve_suborbits
    except:
        return None
     

def get_suborbit_table_from_certificate(certificate_path):
    """Return suborbit table computed from the certificate.

    This table corresponds to Table 2 in the paper.
    """
    d = defaultdict(int)
    for s in open(certificate_path):
        tag, n, g = parse_line(s)
        if tag == 'axis':
            current_axis = n
        if tag == 'orb':
            current_orbit_size = n
        if tag.startswith('tau'):
            d[current_axis, n] += current_orbit_size
    return d

def check_suborbits_against_shelve(certificate_path):
    """Check suborbit table computed from certificate against shelve.

    This suborbit table is Table 2 in the paper.
    The function raises an exception if the suborbit table computed
    from the certificate differs from the corresponding table in the
    shelve. It prints a message if no shelve containg a suitable
    suborbit table  has been found. 
    """
    d_shelve = get_suborbits_from_shelve()
    if d_shelve is not None:
        print("""
Computing Table 4 in the paper from the certificate ...""")
        d_cert = get_suborbit_table_from_certificate(certificate_path)
        assert d_cert == d_shelve, (d_cert , d_shelve)
        print("Table agrees with corresponding table in the shelve.")
    else:
        print("""
Cannot compare certificate against data in the shelve.
No shelve containg a suitable suborbit table found!""") 
        


def check_baby_certificate(certificate_path):
    """Check the certificate for correctness.

    The function read the certificate given by parameter
    ``certificate_path``. It first computes the representatives of
    the G_x0 orbits of the axes stored in the certificate. It also
    reads the generarators of the centralizers of the axes and
    checks that they indeed centralize an axis as claimed in the
    cerificate. 

    For each axis ``ax`` representing a G_x0 orbit the function
    collects the axes representing the N_x0 orbits contained in that 
    orbit from the certificate. For any of these collected axes
    ``ax1`` the certificate contains the size of the N_x0 orbit
    of ``ax1``. The triality element ``\tau`` of the Monster and its
    inverse map ``ax1`` to axes in G_x0 orbits that may differ from
    the G_x0 orbit of``ax1``. Here the certificate contains
    information how to map the axes ``ax1 * \tau^{+-1}`` to the
    representatives of their G_x0 orbits. Thus the G_x0 orbits of
    ``ax1 * \tau^{+-1}`` may easily be obtained from the information
    in the certificate. The sizes of the N_x0 orbits of the axes
    ``ax``, and the G_x0 orbits of the images of ``ax`` under
    ``\tau^{+-1}``, are sufficient to conmpute Table 2 in the paper.

    It remains to show that the N_x0 orbits contained in a G_x0
    orbit make up the complete G_x0 orbit. The paper explains how
    this claim can be established. For doing so we collect the
    information about an axis representing a G_x0 orbit in an 
    object of class ``AxisChecker``. The we apply function
    ``check_axis`` to that object in order to verify the claim.
    As explained in the paper, we cannot and need not be sure that
    the group G_0 generated by the elements in the certificate 
    centralizing axis ``ax`` is equal to the centralizer G of axis
    ``ax`` in G_x0.

    From the infomation in the certificate we can easily compute
    Table 2 in the paper. Here we check if the Table 2 computed
    in this way agrees with the Table 2 computed by the programs
    in subdirectory 'axis' of the project. 
    """
    start_time = time.time()
    axis_dict = find_axes(certificate_path)
    #print(axis_dict.keys())
    last = None
    axes_found = set()
    print(f"Verifying certificate '{certificate_path}'")
    print("Orbits checked: ", end = "")
  
    for s in open(certificate_path):
        tag, n, g = parse_line(s)
        if tag == 'axis':
             ch = AxisChecker()
             ch.name, ch.axis = n, STD_AXIS * M(g) 
        if tag == 'cent':
             c = G_x0(g) 
             if n == 1:
                 ch.centralizer.append(c)
             assert ch.axis * c == ch.axis
        if tag == 'orb':
             orbit_size, g_orbit = n, G_x0(g)
             orbit_axis = ch.axis * g_orbit
        if tag == 'tau1':
             assert last == 'orb'
             tau_axis = orbit_axis * T1 * M(g)
             assert tau_axis ==  axis_dict[n]   
        if tag == 'tau2':
             assert last == 'tau1'
             tau_axis = orbit_axis * T2 * M(g)
             assert tau_axis ==  axis_dict[n] 
             ch.orbits.append([orbit_size, g_orbit]) 
        if tag == 'end':
             check_axis(ch)
             axes_found.add(ch.name)
             print(ch.name, end = " ", flush = True)           
             del ch 
        last = tag
    #print( set(axis_dict.keys()), axes_found)
    assert set(axis_dict.keys()) == axes_found
    t = time.time() - start_time
    print("\nCertificate is correct. Verifying took %.2f seconds" % t)
    check_suborbits_against_shelve(certificate_path)

if __name__ == "__main__":
     CERTIFICATE_PATH =  "baby_axis_certificate.txt"
     check_baby_certificate(CERTIFICATE_PATH)




==> anc/order_monster/axis_orbits/certificates/readme.py <==
r"""Accompanying code for 'The Order of the Monster Finite Simple Group'

The main purpose of the paper
'The Order of the Monster Finite Simple Group'
by Gerald Hoehn und Martin Seysen is to give a computational existence
proof of the Monster group M and to compute the order of M.

The most difficult steps in the computation of the order are the proofs
of the correctness of Tables 2 and 4 in the paper. So it should be as
simple as possible to verify the correctness of these tables. We discuss
certificates that can be used for a simple check of the correctness of
these tables.


Counting the axes in the Griess algebra
=======================================

A key ingredient for computing the order of the Monster is
Proposition 3.1 which counts the axes in the Griess algebra.
Table 1 in the paper counts the 2A axis in the twelve different
G_x0-orbits of axis in the Griess algebra. Table 1 can easily be
computed from Table 2 in the paper which contains a transition
matrix for the action of the triality element \tau on the
G_x0-orbits of the axes.

For computing Table 2 we have to find representatives of the
N_x0-orbits on the axes, and elements of M mapping the standard
axis v^+ (defined in the paper) to these representatives. Also we
have to compute the action of the triality element \tau and of its
inverse on these representatives, and to map the images under these
actions to known representative of the orbits.

Finding all these mappings requires sophisticated computations with
the mmgroup package, which are difficult for an independent reviewer
to verify. Once these mappings have been found, they can be recorded
in a file which we will call a certificate. Checking the correctness
of the mappings given by the certificate is much easier than finding
such mappings.

For checking the correctness of a certificate, is suffices if we
can perform the following computations in the Monster and in G_x0:

- Transforming an axis by an element of M or G_x0

- Mapping an element of G_x0 to the automorphism group Co_1
  of the Leech lattice mod 2

- Computing in the natural representation of Co_1 on the
  Leech lattice mod 2

If the correctness of the certificate has been checked then
Table 2 can easily be computed from the data in the certificate.

The script 'check_axis_certificate.py' verifies the correctness
of the certificate 'axis_certificate.txt'; both files are in
subdirectory 'certificates'. The certificate is created by
invoking the python script 'axis.py' with the option
'--make_cert'.


Counting the feasible axes
==========================

Let H be the intersection of the group G_x0 with the centralizer
of the standard axis v^+ as in the paper. Table 3 in the paper counts
the 'feasible axes' in the Griess algebra, where feasible axes are
defined as in the paper. The number of feasible axes must also be
known for computing the order of the Monster. Table 3 can easily be
computed from Table 4 in the paper which contains a transition
matrix for the action of the triality element \tau on the H-orbits
of the feasible axes.

As in the previous section we compute a certificate from which
Table 4 can easily be computed. The requirements for verifying this
certificate are the same as for verifying the certificate in the
previous section.

The script 'check_baby_axis_certificate.py' verifies the
correctness of the certificate 'baby_axis_certificate.txt'
described above; both files are in subdirectory 'certificates'.
The certificate is created by invoking the python script
'baby_axis.py' with the option '--make_cert'.


The word shortening algorithm for the Monster in the mmgroup package
====================================================================

We remark that the word shortening algorithm for the Monster in the
mmgroup package depends in a crucial way on the fact that the list
of G_x0-orbits on axes given by the rows and columns in Table 2 is
complete. The word shortening algorithm for the Monster depends also
on the fact that the list of H-orbits on axes given by Table 4 is
complete.

Verifying the correctness of the certificates in the two previous
yields a proof that the List of G_x0-orbits of axes in given by 
Table 2 and the list of H-orbits of feasible axes in given by Table 4
is complete. As indicated above, the word shortening algorithm is
not required for verifying the correctness of these certificates.

The proof of the correctness of the word shortening algorithm in
[Sey24] refers to tables computed by S.P.Norton and J. Mueller.
Since Table 1 - 4 in our paper contain the same information as
tables computed by S.P.Norton and J. Muller, we obtain a proof of
the correctness of the word shortening algorithm that does not
depend on these tables.


The structure of the certificate
================================

The certificate  'axis_certificate.txt' is a human-readable text file.
Each line in that file is a record that has a structure

tag:  value <g>

``tag`` is a string indicating the meaning of the record.
``value`` is a value which is an int or a string depending on the tag.
``<g>`` is an element of the Monster in mmgroup format.
Some parts of a record may not be present.


We use the following tags:

tag 'axis'  value  <g>

  This record starts the description of an orbit of an axis under G_x0.
  ``value`` is the name of the orbit as in Table 2 in the paper.
  ``g`` an element of M describing the representative ``ax := v^+ * g``
  of the orbit, where ``v^+`` is the standard axis as in the paper.

  The following records contain information about the orbit of the
  axis under G_x0, until a record with tag 'end' occurs.

  In the sequel we let ``ax`` be the axis given by the last recent
  record with tag ``ax``. We let ``value`` be the name of axis ``ax``.


tag 'end'

  This record indicates the end of the description of an axis orbit.


tag 'cent' value <g>

  This record indicates that ``g`` is an element of the centralizer
  ``C(ax)`` of the axis ``ax`` in G_x0.

  If ``value`` is 1 then ``g`` should be considered when computing
  the orbits of ``C(ax)`` on the Leech lattice mod 2. Otherwise this
  is not necessary. For other purposes it may be useful to record
  more generators of ``C(ax)`` in the certificate.

    
tag 'orb' value <g>

  This record describes an N_x0-orbit of axes inside the
  G_x0-orbit of the axis ``ax``. Here ``g`` is an element of G_x0
  such that ``ax1 := ax * g`` is a representative of that orbit.

  A record with tag 'orb' must be followed by record with
  tag 'tau1'.


tag 'tau1' value <g>

  This record must follow a record with tag 'orb'. Let ``ax1``
  be as in the previous record with tag 'orb'. This record
  describes the axis ``ax_t := ax * \tau``, where ``tau``
  is the triality element in M. Then the axis
  ``ax_t * g`` is equal to the axis with name ``value``
  given by one of the records with tag ``axis``.


tag 'tau2' value <g>

  This record must follow a sequence of records with tag 'orb'
  and 'tau1'. Let ``ax1`` be as in the previous record with
  tag 'orb'. This record describes the axis
  ``ax_t := ax * \tau*``, where ``tau*`` is the inverse of
  the triality element in M. Then the axis ``ax_t * g`` is
  equal to the axis with name ``value`` given by one of the
  records with tag ``axis``. 
    


The certificate  'baby_axis_certificate.txt' is a text file of
the same structure as the certificate  'axis_certificate.txt' .
There are just the following differences:

- The certificate describes H-orbits of feasible axes instead of
  G_x0-orbits of axes. Thus an entry ``<g>`` in any record must
  lie in H; i. e. it must centralize the standard axis ``v^+``.

- An entry ``<g>`` in are record with tag 'axis' means that
  the representative of the H-orbit is ``ax := v^- * g``,
  where ``v^-`` is the feasible axis defined in the paper.
"""


==> anc/order_monster/axis_orbits/cleanup.py <==
import os
import glob
import shutil
import zipfile
from argparse import ArgumentParser



FILES = ["*.txt", "*.g"]
DIRS = ["axis", "baby_axis", "certificates"]
DEL_SUBDIRS = [ "shelve" ]


def path_join(*args):
    while len(args) and not args[0]:
        args = args[1:]
    return os.path.join(*args)



def yield_intermediate_files():
    for dir in DIRS:
        for file in FILES:
             pattern = path_join(dir, file)
             for filename in glob.glob(pattern):
                  yield filename

def yield_intermediate_dirs():
    for dir in DIRS:
        for subdir in DEL_SUBDIRS:
            yield path_join(dir, subdir)



def remove_intermediate_files(verbose = 0):
    for filename in yield_intermediate_files():
        try:
            os.remove(filename)
            if verbose:
                print(f"File {filename} removed")
        except:
            print(f"Could not remove file {filename}")
    for dirname in yield_intermediate_dirs():
        try:
            shutil.rmtree(dirname)
            if verbose:
                print(f"Directory {dirname} removed")
        except:
            if os.path.isdir(dirname):
                print(f"Could not remove directory {dirname}")
            pass


SOURCE_DIRS = ["", "axis", "baby_axis", "utilities", "certificates", "scripts", ]
SOURCE_FILES = ["*.py"]
EXCLUDED = ["zipme.py"]
ADDED_FILES = ["readme.txt"]
ZIP_FILE = "axis_orbits.zip"
PATH_PREFIX = ""



def yield_source_files():
    for dir in SOURCE_DIRS:
        for file in SOURCE_FILES:
             pattern = path_join(dir, file)
             for filename in glob.glob(pattern):
                  ok = True
                  for exclude in EXCLUDED:
                      if filename in glob.glob(exclude):
                          ok = False
                  if ok:
                      yield filename
    for filename in ADDED_FILES:
        yield filename     




def zip_file(zip_filename, prefix, files_to_zip):
    with zipfile.ZipFile(zip_filename, 'w', zipfile.ZIP_DEFLATED) as zipf:
        for file_path in files_to_zip:
            if os.path.isfile(file_path):
                # Preserve the relative path and add the prefix
                arcname = os.path.join(prefix, file_path)
                arcname = arcname.replace("\\", "/")
                zipf.write(file_path, arcname)
                print(f"Added: {file_path} as {arcname}")
            else:
                #print(f"Skipped (not found): {file_path}")
                pass


def main():
    usage = "%prog [options]"
    parser = ArgumentParser(usage)
    parser.add_argument("-r",  dest="remove", action="store_true",
        help="remove all intermediate files and internal tables")
    parser.add_argument("-l",  dest="lst", action="store_true",
        help="list all intermediate files found")
    parser.add_argument("-q",  dest="quiet", action="store_true",
        help="quiet operation" )
    parser.add_argument("-z",  dest="zip", action="store_true",
        help = f"zip source files to the file '{ZIP_FILE}'" )
    
    options  = parser.parse_args()

    if options.lst:
        print("Intermedate files found:")
        for filename in yield_intermediate_files():
            print(" file ", filename)
        for dirname in yield_intermediate_files():
            print(" directory ", dirname)
    if options.remove:
        remove_intermediate_files(not options.quiet)
    if options.zip:
        zip_file(ZIP_FILE, PATH_PREFIX, yield_source_files())


if __name__ == "__main__":
    main()




==> anc/order_monster/axis_orbits/readme.txt <==
Introduction
============
This is the accompanying Python code for the paper
"The Order of the Monster Finite Simple Group"
by Gerald Hoehn and Martin Seysen.

This accompanying code is available from:
https://github.com/Martin-Seysen/order_monster

Instructions for installation and test are given on that web page.


Running the scripts axis.py and baby_axis.py
============================================

The scripts axis.py and baby_axis.py compute the Tables 1 - 6
in the paper. Here axis.py deals with the axes, and baby_axis.py
deals with the feasible axes in the Griess Algebra, as described
in the paper.

Each table in the paper can be generated with one of these
scripts and one of the following options:

Option                    Table computed by script
                          axis.py      baby_axis.py

--show-Gx0-orbits         Table 1      Table 3
--show-suborbits          Table 2      Table 4
--show-N0-orbits          Table 5      Table 6

So e.g. Table 2 can be computed with:

python3 axes.py --show-suborbits

In a Windows system the string "python3" should be replaced by "python".


Apart from these options, the following options are available:

 -h, --help          Show a help message containing all possible options
 --show-Gx0-orders   Display orders of centralizers of G_x0-orbits on axes
 --show-Nx0-orbits   Display N_x0-orbits on axes, their sizes and G_x0-orbits
 --show-Nxyz-orbits  Display Decomposition of N_x0-orbits into N_xyz-orbits
 -t                  Display data in format suitable for LaTex (if supported)
 -r                  When the script is called for the first time it computes
                     large internal tables to speed up subsequent calls.
                     This option forces a recomputation of these tables.


Cleaning up
===========

For cleaning up, the script 'cleanup.py' can be run with the following
options:

 -r          remove all intermediate files and internal tables
 -z          zip the source files to the file 'axis_orbits.zip'



Some auxiliary scripts
======================

The following scripts perform auxiliary tasks related to the
information shown in the paper.

For running these scripts, switch to subdirectory 'scripts',
and run any of the following scripts.


eigenspaces_axis.py:

   This script computes the dimensions of the eigenspaces of ad(v)
   for a fixed axis v, as required for the table in the proof of
   Lemma 2.4. Therefore it runs through the standard basis of
   the subspace 98280_x of the Griess Algebra, and computes the
   required information for each of the basis vectors.


involutions_G_x0.py:

   The script enumerates the classes of involutions in the group
   G_x0 using the mmgroup package and brute force.
   This enumeration is mentioned in Appendix D.


orbit_classes.py:

   In Table 1 in the paper the G_x0-orbits on the axes are
   labeled by the name of the class of an element t * x in the
   Monster, where x is the central Involution in G_x0, and t is
   a 2A involution corresponding to any axis in that orbit.
   These names are given in ATLAS notation.

   A transversal V of the G_x0-orbits on the axes is computed
   with mmgroup. Let A be the list of the elements t * x, where
   x runs through the involutions corresponding to the axes in V.
   The script computes the characters of the entries of A in the
   Griess Algebra with mmgroup.

   These characters are used to identify the classes of t * x
   in the Monster in ATLAS Notation.

   The script raises an exception if any of the twelve names in
   Table 1 is not correct.


Certificates
============

The main purpose of the paper is the computation of the order
of the Monster. Here the most difficult step is the computation
of Table 2 in the paper. If this table has been computed then the
index |M : 2.B| which is equal to the number of the axes in the
Monster M can easily be computed.

For computing Table 2, some rather difficult computations with
the mmgroup package must be done. On the other hand, checking
the correctness of Table 2 should be as simple as possible.
Therefore it makes sense to store auxiliary information in
a file in human-readable form that can be used to simplify the
proof of the correctness of the table. We call such a file
a 'certificate'. The description of the structure of the
certificate and a simple program for proving the correctness
of Table 2 is contained in subdirectory 'certificates'.

To generate a certificate one may call

python3 axis.py --make-cert

in the main directory. Then a certificate is generated and stored
in subdirectory 'certificate'. To check the correctness of the
certificate one may call:

python3 axis.py --check-cert

More details are given in file 'certificates/readme.py'.

Thus for an independent verification of the correctness of
Table 2 it suffices to study the certificates and algorithms
given in subdirectory 'certificates' of the accompanying code.

Regarding computations in the Monster group, it suffices if
the verifier has the capability to transform a vector in
the Griess Algebra with an element of the Monster.

A similar process is implemented for computing Table 4.
Here a certificate for containing auxiliary information
for computing Table 4 can also be generated.

To generate such a certificate one may call

python3 baby_axis.py --make-cert

To check the correctness of the certificate one may call:

python3 baby_axis.py --check-cert
 
For checking the correctness of Tables 2 and 4 in the paper it
suffices to generate the certificates mentioned in this section
and to check and execute the scripts
'check_axis_certificate.py' and 'check_baby_axis_certificate.py'
in subdirectory 'certificates'.


==> anc/order_monster/axis_orbits/scripts/eigenspaces_axis.py <==
r"""Compute eigenspaces of an axis in the Griess algebra

Yet to be documented
"""

from collections import defaultdict
from mmgroup import  XLeech2



def count_scalar_products_short():
    """Count some scalar products of short vectors in the Leech lattice

    Here we write L for the Leech lattice and L2 for the Leech lattice
    mod 2. A shortest vector in L2 has a unique shortest preimage in L
    up to sign. Thus the scalar product <v, w> of two shortest vectors
    v, w in L2 may be defined as the absolute value of the scalar
    product of their preimages in L; this may be 0, 1, 2, or 4. If v
    or w is not short in L2 then the scalar product <v, w> is defined
    modulo 2 only.
    
    Let \Omega be the standard frame in L2; and let \beta by a vector
    x_{ij} in the notation of [Con85]. Then \beta can be characterized
    by the property that \beta + \Omega is short.

    We want to count the scalar products <v, \Omega> (mod 2) and
    <v, \beta>  for all short vectors v in L2. The function returns
    a dictionary d. The key of d are pairs of integers (s, m).
    Then d[(s,m)] is the number of short vectors v in L2 with
    <v, \Omega> = m (mod 2) and <v, \beta> = s.
    """
    # mmgroup supports computation in the double cover Q_x0 of L2 only. 
    OMEGA = XLeech2('Omega') # Preimage in Q_x0 of standard frame in L2
    BETA = XLeech2(0, [2,3]) # Preimage in Q_x0 of short vector x_{2,3}
    d = defaultdict(int)     # Result of the computation
    # Let the type of a vector in L or L2 be as in [CS99], Ch. 10.3.3.
    assert BETA.type == (BETA * OMEGA).type == 2
    assert OMEGA.type == 4
    NUMBER_OF_SHORT_VECTORS = 98280
    for i in range(NUMBER_OF_SHORT_VECTORS):
        # Let v be (a preimage in Q_x0 of) the i-th short vector in L2.
        v = XLeech2('short', i)
        # Compute scalar product <v, BETA> as
        # type(v) + type(BETA) - type(v * BETA).
        skalprod_beta = 4 - (v * BETA).type
        assert skalprod_beta in [0, 1, 2, 4]
        # Compute the scalar product <v, Omega> modulo 2.
        skalprod_Omega = (v * OMEGA).type % 2
        # Count the short vector v with these scalar products
        d[skalprod_beta, skalprod_Omega] += 1
    assert d[(4,0)] == 1  # This counts the short vector BETA only 
    assert d[(4,1)] == 0  # Scalar product <BETA, OMEGA> is even
    # There must be a pairing between v and v + BETA
    # for all v in L2 with <v, BETA> = 2.
    assert d[(2,0)] % 2 == d[(2,1)] % 2 == 0
    return dict(d)


d = count_scalar_products_short()

print("""Scalar products of vectors v in Lambda / 2 Lambda:
               <v,Omega>
             even     odd
<v,beta>""")
for prod in [0, 1, 2, 4]:
    print("   %2d       %5d   %5d" % (prod, d[(prod,0)], d[(prod,1)]))
print()

DIM_A = {'n_0': 1 + 24 * 23 // 2, 'n_2': 23}

n_16 = 1
n_0 = DIM_A['n_0'] + d[0,0] + 3 * d[0,1] + d[2,0] // 2 + 3 * d[2,1] // 2
n_2 = DIM_A['n_2'] + d[2,0] // 2 + 3 * d[2,1] // 2
n_half =  d[1,0] + 3 * d[1,1]
n_sum = n_16 + n_0 + n_2 + n_half
assert n_sum == 196884

print("\nDimensions of Eigenspaces of ad(axis) in the Griess algebra")
print("Eigenvalue:     16      0      2    1/2")
print("Dimension:", ("%7d"*4) % (n_16, n_0, n_2, n_half))  
  
    


==> anc/order_monster/axis_orbits/scripts/involutions_G_x0.py <==
r"""Show: All involutions in G_{x0} are in class 2A or 2B in the Monster

Here G_{x0} is the maximal subgroup of structure 2^{1+24}.Co_1 of the
Monster. We will show this fact with a brute-force computation uning the
python *mmgroup* package. For the proof we use standard facts about the
Leech lattice (mod 2) and its automorphism group Co_1, and the character
table of Co_1 in the ATLAS [CCN+85], but not any character table
of the Monster or of the group G_{x0}.

An involution in the group G_{x0} of structure 2^{1+24}.Co_1 of the
Monster is either in the subgroup Q_{x0} of structure 2^{1+24} of
G_{x0}, or it maps to one of the classes 2A, 2B, or 2C of involutions
in Co_1. Here classes in Co_1 are denoted as in the ATLAS [CCN+85].

The classes of involutions of G_{x0} contained in Q_{x0} are well
known. They can be described via the the canonical homomorphism from
Q_x0 to the Leech lattice mod 2 given in [Con85], §7. There a vector
in the Leech lattice mod 2 has a type. From Theorem 2 in [Con85] we
conclude that an involution in  $\Qx0$ must map to a vector of type
0, 2, or 4 in the Leech lattice mod 2. G_{x0} is transitive on
elements  of G_{x0} that map to vectors of type 2 or 4, respectivly;
and the unique preimage of a type-0 vector that is an involution in
Q_{x0} is the central involution in  Q_{x0}. The triality element
(obtained as ``MM('t', 1)`` in *mmgroup*) conjugates the central
involution in Q_{x0} to a element of  Q_{x0} corresponding to
a vector of type 4. 

Thus the involutions in Q_{x0} fuse to at most two classes in
the Monster; and a character calculation with *mmgroup* in the
198884-dimensional representation of the Monster shows that these
two classes are different. These two classes of involutions in the
Monster are called 2A and 2B in [CCN+85].

So it suffices to deal with the involutions in G_{x0} that map to
one of the classes 2A, 2B, or 2C in Co_1. It shows that all such 
involutions are in class 2A or 2B of the Monster.

We propose elements I2A, I2B, I2C of G_{x0} that map to the classes
2A, 2B, 2C in Co_1. We check that the squares of these elements are
in Qx0; and we use character calculations in the *mmgroup* package to
show that these elements map to involutions of the appropiate class
in Co_1. Note that the character of degree 299 of Co_1 in the ATLAS
is sufficient to distinguish between elements of Co_1 of classes
1A, 2A, 2B, and 2C. This character is available in *mmgroup*.

Then we use brute force to show that all involutions in the coset
I * Q_{x0}, with I = I2A, I2B, I2C, are in class 2A or 2B in the
Monster. Therefore we use method ``conjugate_involution`` in class
``MM``. This method conjugates any involution in the Monster into
the standard 2A or 2B involution of the Monster with a very high
probability and raises an exception in case of failure. Since this
script should provide a proof, we use this conjugation method as
an oracle, and we recalculate the corresponding conjugation
operations in this script.
"""

from mmgroup import MM, Xsp2_Co1, XLeech2
from mmgroup.bitfunctions import pivot_binary_low, lin_table

ONE = Xsp2_Co1(1)               # neutral element of G_x0
NEG = Xsp2_Co1('x', 0x1000)     # central involution x_{-1} in G_x0

I2A = Xsp2_Co1('y_80fh')        # involution mapping to class 2A in Co_1 
I2C = Xsp2_Co1('y_0ae0h*d_20h') # involution mapping to class 2C in Co_1
I2B = Xsp2_Co1('y_9d0h*d_700h*p_21289010')
                    # I2B squares to x_{-1} and maps to class 2B in Co_1 

def g_centralizer_sign(g):
    """Return centralizer of g in Q_x0 (up to sign)

    Let ``g`` be an element of the group G_x0 given as an
    instance of class ``Xsp2_Co1``. The function returns the
    list of elements of Q_x0 that commute with ``g`` up to
    sign. So this is the list of elements q of Q_x0 such that
    [g, q] is 1 or x_{-1}. Entries in the returned list are
    instances of class ``XLeech2``. The returned list contains
    only one of the elements q, q * x_{-1} of the centralizer. 
    """
    m = g.as_compressed_Co1_bitmatrix()
    m_extended = [int(m[i]) ^ (0x1000001 << i) for i in range(24)] 
    m_map, _ = pivot_binary_low(m_extended)
    m_ker =  [x >> 24 for x in m_map if x & 0xffffff == 0]
    return  [XLeech2(x) for x in lin_table(m_ker)]


def involutions_Q_x0(g):
    """Return list of involutions in the coset g * Q x0

    Here ``g`` must be an element of G_x0 that squares to 1 or x_{-1},
    encoded as an instance of class  ``Xsp2_Co1``. The function
    returns the list of all involutions in the coset  g * Qx0. Entries
    of the list are returned as instances of class ``Xsp2_Co1``.
    """
    involution_list = []
    assert g * g in [ONE, NEG]
    g_square = XLeech2(g * g)
    # Up to sign we have g**2 = 1 and q**2 = 1 for all q in Q_x0.
    # Thus any q in Q_x0 with (g * q)**2 == 1 must commute
    # with g up to sign.
    c_list = g_centralizer_sign(g) # centralizer of g up to sign
    for xl in c_list:
        # Let x = Xsp2_Co1(xl), with xl in class XLeech2.
        # The following condition is equivalent to
        # g**-1 * x * g = x**-1 * g*2, i.e.  (g**-1 * x)**2 == 1
        if xl * g == xl**-1 * g_square:
            xg = Xsp2_Co1(xl) * g
            involution_list += [xg, xg * NEG]
    return involution_list


# Stadard 2A and 2B involutions in the Monster
STD_INVOLUTION = {1: MM('d', [2,3]), 2: MM(NEG)} 

# Static variable for function  reduce_involution():
#    Representatives of classes of involutions in G_x0 found so far
Gx0_REPRESENTATIVES = []

def reduce_involution(g, g_x0_representatives):
    """Conjugate involution to standard 2A or 2B involution

    The function tries to conjugate the involution ``g`` to
    the standard 2A or 2B involution in the Monster. ``g``
    must be an instance of class ``Xsp2_Co1``.
    The function  raises an exception in case of failure.

    Conjugating an involution in G_x0 is much faster than in
    the Monster. So we maintain a list ``g_x0_representatives``
    of representatives of a class of an involution in G_x0.
    We first use method ``conjugate_involution_G_x0`` of class
    ``Xsp2_Co1`` to conjugate ``g1`` to a representative of its
    class in G_x0. If ``g1`` is not in the list
    ``g_x0_representatives`` then we try to conjugate ``g1`` to
    the standard 2A or 2B involution in the Monster; and we
    append ``g1`` to that list. This final step can be dropped
    if ``g1`` is already in that list.
    """
    global Gx0_REPRESENTATIVES
    assert g*g == ONE
    # We use the methods for conjugating involutions in classes
    # Xsp2_Co1 and MM as oracles for finding elements conjugating
    # ``g`` to the representatve of its class. But in this function
    # we check that these conjugations work as expected. We first 
    # conjugate in G_x0, since this is much faster than in M.  
    _, h = g.conjugate_involution_G_x0()
    g1 = g**h
    if g1 not in g_x0_representatives:
        # Then conjugate g1 in M to the representative of class
        # 2A or 2B in the Monster M.
        mg1 = MM(g1)
        i, h = mg1.conjugate_involution()
        # check that h conjugates g to a standard involution in M
        assert mg1**h == STD_INVOLUTION[i]
        # finally, append g1 to the list ``g_x0_representatives``
        g_x0_representatives.append(g1)  

    
def check_involution(name, g):
    """Check all involutions in the coset g * Q_x0

    Here ``g`` must be an element of G_x0 that squares to
    1 or x_{-1}. The function checks that all involutions in
    the coset g * Q_x0 are 2A or 2B involutions in the Monster.
    It raises an exception if this is not the cae.
    """
    # Store all involutions in g * Q_x0 in ``involution_list``
    involution_list = involutions_Q_x0(g)
    print("A preimage of Co_1 class %s in G_x0 contains %d involutions"  
         % (name, len(involution_list)))
    if len(involution_list) > 0:
        # Check that all involutions in the list are in class 2A or 2B
        # in the Monster. We also compute a list ``representatives``
        # such that every involution in ``involution_list`` is 
        # conjugate in G_x0 to an  involution in ``representatives``.
        representatives = []
        for inv in involution_list:
            reduce_involution(inv, representatives)
        print("All involutions are in class 2A or 2B in the Monster")
        # Next show that the involutions in the list ``representatives``
        # can be distiguished by their characters available in mmgroup.
        # Hence these involutions are in different classes in G_x0. 
        characters = []
        G_x0_classes = {1:0, 2:0}
        for g in representatives:
            chi = g.chi_G_x0()
            assert chi not in characters
            characters.append(chi)
            # Count G_x0 classes fusing to class 2A and 2B in the 
            # Monster in values G_x0_classes[1] and G_x0_classes[2].  
            G_x0_classes[g.conjugate_involution()[0]] += 1
        print("""The preimage in G_x0 has %d classes fusing to class 2A
and %d classes fusing to class 2B in the Monster"""
            % (G_x0_classes[1], G_x0_classes[2]))
    print("") 



# The character of degree 299 of Co_1 applied to the involutions
# in Co_1, taken form the ATLAS. 
CHI_299 = {'2A' : 43, '2B' : -13, '2C' : 11}

if __name__ == "__main__":
    for name, inv in zip(['2A', '2B', '2C'], [I2A, I2B, I2C]):
        assert inv * inv in [ONE, NEG]
        assert inv.chi_G_x0()[1] == CHI_299[name], inv.chi_G_x0()
        check_involution(name, inv)



==> anc/order_monster/axis_orbits/scripts/orbit_classes.py <==
"""Check representatives of G_x0 orbits of 2A axes

This script checks that the names of the G_x0 orbits of the
2A axes used in the mmgroup package are consistent with the
corresponding names used in [Nor98].
"""


from multiprocessing import Pool, cpu_count
from mmgroup import  MM, MMV
from mmgroup.axes import Axis


def partial_trace(start, end, g, p):
    """Auxiliary function for function ``trace_parallel``."""
    V = MMV(p)
    return sum([int((V([('E', i)]) * g)['E'][i])
          for i in range(start, end)])


def trace_parallel(g, p, n_processes = None):
    """Compute the character of an element of the Monster

    The function returns the character of the element ``g`` of the
    Monster in the 196884-dimensional represention of the Monster
    modulo the value ``p``. The function uses the mmgroup package
    and linear algebra for computing the character. See function
    ``trace_mod_p`` for legal values of the modulus ``p``.

    The optional parameter ``n_processes`` may be used to control 
    the number of parallel processes. 
    """
    if n_processes is None:
        n_processes = max(1, cpu_count() - 1)
    chunk_size = (196884 + n_processes - 1) // n_processes
    jobs = []
    for i in range(0, n_processes):
        i_start = i * chunk_size
        i_end = i_start + chunk_size if i < n_processes - 1 else 196884
        jobs.append((i_start, i_end, g, p))

    with Pool(processes = n_processes) as pool:
        result = pool.starmap(partial_trace, jobs)
    pool.join()
    return sum(result) % p


 
def trace_mod_p(g, p, n_processes = None):
    """Compute order and characters of element of the Monster

    Given an element ``g`` of the Monster, the function returns a
    pair ``(order, characters)``. Here ``order`` is the order of the
    element ``g``. Output  ``characters`` is a dictionary containing
    the character of ``g`` (and, may be, of some powers of ``g``) in
    the representation of the Monster of degree 196883, modulo the
    integer ``p``. More precisely, ``characters[e]`` is the character
    of ``g**e`` (mod ``p``). The value ``characters[1]`` is always
    present in the dictionary. Some more character values may or may
    not be computed. Legal values for modulus ``p`` are
    3, 7, 15, 31, 127, 255. 
    """
    order, chi, _ = MM(g).chi_powers(1,500)
    if chi[1] is not None:
         for e, t in chi.items():
             chi[e] = t % p if t is not None else None
         return order, chi
    else:
        tr = trace_parallel(MM(g), p)
        return (order, {1 : (tr - 1) % p})

 

# The following character information is taken from the ATLAS.
# Here ``CLASSES[cls]`` is a dictionary containing character
# information about the character of degree 196883 for the
# conjugation class ``cl``. If element ``g`` of the Monster is
# of class ``cl`` then ``CLASSES[cl][e]`` is the character
# of ``g**e``. 
CLASSES = {
'2A': {1:4371},
'2B': {1:275},
'4A': {1:275, 2:275},
'4B': {1:51},
'4C': {1:19},
'6A': {1:78},
'6C': {1:14},
'6F': {1:-1},
'8B': {1:11},
'10A': {1:21},
'10B': {1:5},
'12C': {1:6},
}
# The user may easily check that the information provided by
# this dictionary is sufficient to distinguish between the 
# classes mentioned in [Nor98], Table 2.




def check_axes():
    """Check representatives of G_x0 orbits of 2A involutions

    The mmgroup packages contains a precmputed list of 
    representatives of G_x0 orbits of 2A axes. Each of these orbits
    is named by the class of the the element t*x of the Monster
    as in [Nor98], Table 2. Here t is the involution corresponding
    to an axis; and x is the central involution in G_x0.

    Using the character information for the Monster, we check
    that the name of the G_x0 orbits of 2A axes (or involutions)
    in the mmgroup package are compatible with those in [Nor98].
    It suffices to perform the character calculations module 127.
    """
    AXIS_REPS = Axis.representatives()
    x = MM('x', 0x1000)
    p = 127
    for name, ax in AXIS_REPS.items():
        print ("Checking Axis type", name)
        # Let ``t``  be the 2A involution representing the G_x0 orbit
        # called ``name`` in mmgroup.
        t = ax.g_axis
        # Compute order and character of  x * t in he Monster (mod p)
        order, chi = trace_mod_p(x * t, p)
        # Check that order and character information match the
        # corresponding data in [Nor98]. 
        chi_expected = CLASSES[name]
        assert order == int(name[:-1])
        for i in chi_expected:
            assert chi[i] ==  chi_expected[i] % p
        print("Characters are ok")


if __name__ == "__main__":
    check_axes()


   

==> anc/order_monster/axis_orbits/scripts/readme.py <==
r"""Accompanying code for 'The Order of the Monster Finite Simple Group' 

This subdirectory contains a few self-containd scripts used in the
paper 'The Order of the Monster Finite Simple Group' by Gerald Hoehn
und Martin Seysen.


"""


==> anc/order_monster/axis_orbits/utilities/requirements.py <==
import sys
import os

######################################################################
# Check if mmgroup and other required packages are installed
######################################################################


def get_mmgroup_version():
    """Return mmgroup version as a triple of ints or None if not present

    """
    try:
        from importlib.metadata import version
        from mmgroup import MM
    except:
        return None
    try:
        return tuple(map(int, version("mmgroup").split(".")))
    except:
        return None


def get_executable():
    """Return name of executable, usually 'python' or 'python3'"""
    return os.path.split(sys.executable)[-1]



def check_mmgroup_version():
    """Check that a suitable version of mmgroup is installed.

    The function raises ModuleNotFoundError and prints a 
    help message if this is not the case.
    """
    version = get_mmgroup_version()
    ok = False
    if version is None:
        print("\nPlease install the mmgroup package!")
        err = "Module mmgroup not found" 
    elif version < (1,0,5):
        print("\nPlease upgrade the mmgroup package to version 1.0.5 or higher!")
        err = "Module mmgroup is outdated" 
    else:
        ok = True
    if not ok:
        py = get_executable()
        print(f"""
For installing or upgrading the mmgroup package, please type in a console:

{py} -m pip install --upgrade mmgroup 

For details we refer to
https://mmgroup.readthedocs.io/en/latest/api.html

""")
        raise ModuleNotFoundError(err)    


def check_other_requirements():
    try:
        import numpy
        import sympy
    except:
        py = get_executable()
        print(f"""
The packages numpy and symmy are required!     

For installing these packages, please type in a console:

{py} -m pip install --upgrade numpy sympy 
""")
        err = "Module numpy or sympy not found"
        raise ModuleNotFoundError(err)    
 
def check_requirements():
    check_mmgroup_version() 
    check_other_requirements()  



==> anc/order_monster/axis_orbits/utilities/utilities.py <==
import sys
import os
from collections import defaultdict, OrderedDict
import re
import numpy as np

from mmgroup import MM0, XLeech2, mat24, MM, Xsp2_Co1
from mmgroup.general import Orbit_Lin2
from mmgroup.general import Orbit_Elem2
from collections.abc import Iterable

######################################################################
# Compute order and 2-structure of a subgroup of N_x0
######################################################################

def map_mat24(g):
    m = g.as_compressed_Co1_bitmatrix()
    return [v & 0x7ff for v in m[:11]]

def map_y(g):
    result = 0
    for tag, value in g.as_tuples():
        if tag == 'y':
            result ^= value & 0x7ff
        elif tag not in 'dx':
            ERR = "Element is not in 2-subgroup of N_x0"
            raise ValueError(ERR)
    return result

def map_x(g):
    x = XLeech2(g)
    return x.ord & 0xffffff


def is_Nx0_odd(g):
    r"""Return 0 or 1 if ``g`` is an even or odd element of :math`N_{x0}`

    The function fails if ``g`` is not in :math`N_{x0}`
    """
    odd =  0
    for t in Xsp2_Co1(g).mmdata:
        tag = (t >> 28) & 7
        assert 0 <= tag  <= 4
        if tag == 1:
            odd |= t
    return (odd >> 11) & 1




def trim_N_x0(glist, map = lambda x:x):
    r"""Rearrange list of elements of a subgroup of :math`N_{x0}`.  

    The list ``glist`` of entries of a subgroup of :math`N_{x0}`
    is rearranges so that at most the first entry of the list
    corresponds to an odd element of :math`N_{x0}`. An odd
    element of :math`N_{x0}` is an element containing a factor
    :math:`x_\delta, \delta \in \matchal{C}^*, delta \mbox{ odd}`.
    """
    if isinstance(glist, Orbit_Lin2):
        glist = Orbit_Lin2.generators()
    glist = [Xsp2_Co1(g) for g in glist]
    g_odd = None
    for i, g in enumerate(glist):
        if is_Nx0_odd(g):
            if g_odd is None:
                g_odd = g
                glist[i] = None
            else:
                glist[i] *= g_odd 
    return [map(x) for x in [g_odd] + glist if x != None]


def order_Nx0(glist, e_odd = True):
    r"""Compute order of a subgroup of :math`N_{x0}`.

    We first describe the default action of the function in
    case ``e_odd = Truee``.

    Parameter ``glist`` describes a list of generators of a subgroup
    :math:`H` of :math:`N_{x0}`. Here :math:`N_{x0}` has structure
    :math:`2^{2+11+22}.(M_{24} \times 2)`. As a subgroup of
    :math`N_{x0}`, the group :math:`H` has a structure
    :math:`2^e.(H_f \times 2^s)`. The function returns a
    triple  ``(e, f, s)``, where part ``e`` describes the structure of
    :math:`2^e`, part  ``f`` is the order of :math:`H_f`, and ``s``
    is the exponent of the group :math:`2^s`.

    Part ``e`` is a tuple of length 5 describing a subgroup of the
    2 group :math:`2^{2+11+22}`.  The exponent of the 2 group is
    decomposed  as : math:`1+1+11+11+11`, with the i-th component
    ``e_i`` generated by the following generators:
    
    e_0:  :math:`x_{-1}`  
    
    e_1:  :math:`x_{\Omega}`  
    
    e_2:  :math:`x_{\delta}, \;  \delta \in \mathcal{C}^* \, \mbox{even}`  
    
    e_3:  :math:`x_{d}, \;  d \in \mathcal{C}  
    
    e_4:  :math:`y_{d}, \;  d \in \mathcal{C} 

    In case ``e_odd = False`` we decompose the subgroup :math:`H` of
    :math:`N_{x0}` along the lines :math:`N_{x0} = 2^{2+11+22+1}.M_{24}`.
    in this case we return a pair ``(e, f)``, with ``f`` and above, and
    ``e = (e_0,...,e_5)``. Here ``e_0,...,e_4`` are as above; and ``e_5``
    is the group generate by the generators:

    e_5:  :math:`x_{\delta}, \;  \delta \in \mathcal{C}^* \, \mbox{odd}`.  
    """
    if e_odd:
        glist = trim_N_x0(glist)
        odd = is_Nx0_odd(glist[0])
        glist = glist[odd:]
    orb_m24 = Orbit_Lin2(map_mat24, glist)   
    factor_pi, stab = orb_m24.order_kernel(n_gen = 40)
    orbit_y = Orbit_Elem2(map_y, stab)
    orbit_y.set_rand_parameters(50, 100)
    e_y = orbit_y.exp
    stab_x = [XLeech2(orbit_y.rand_kernel()) for i in range(35)]
    orbit_x = Orbit_Elem2(map_x, stab_x)
    orbit_x.set_rand_parameters(50, 100)
    e_x = orbit_x.structure_2([(23, 24), (0, 11), (12, 23), (11, 12)]) 
    stab_central = set([orbit_x.rand_kernel().ord  for i in range(35)])
    e_central = int(len(stab_central) > 1)
    e = [e_central] + e_x[:3] + [e_y]
    if e_odd:
        assert e_x[3] == 0, e_x
        return e, factor_pi, int(odd) 
    else:
        e.append(e_x[3])
        return e, factor_pi

######################################################################
# Compute order and 2-structure of a subgroup of G_x0
######################################################################


def compute_order(lin2_orbit, verbose = 0):
    assert isinstance(lin2_orbit, Orbit_Lin2)
    lin2_orbit.set_rand_parameters(50, 100)
    v = 0x800000
    factor1 = lin2_orbit.orbit_size(v)
    m24_stab = [lin2_orbit.rand_stabilizer(v) for i in range(40)]
    e, order_m24, s = order_Nx0(m24_stab)
    return (1 << e[0], 1 << (sum(e[1:-1]) + s), 
        (factor1 * order_m24) << e[-1])

######################################################################
# Convert elements of N_0 to GAP permutations
######################################################################
  


def permutation_to_cycles(perm):
    visited = set()
    cycles = []
    perm = [x + 1 for x in perm]
    for i in range(len(perm)):
        if i + 1 not in visited:  # GAP uses 1-based indexing
            cycle = []
            x = i + 1
            while x not in visited:
                visited.add(x)
                cycle.append(x)
                x = perm[x - 1]  # Move to the next element in the permutation
            if len(cycle) > 1:
                cycles.append(cycle)
    #print(cycles)
    if not cycles:
        return "()"  # GAP represents the identity permutation as ()
    return "".join(f"({','.join(map(str, cycle))})" for cycle in cycles)


def MM_to_GAP(g, conj = None):
    NEUTRAL = MM()
    if isinstance(g, (list, tuple)):
        conj = MM(conj) if conj else NEUTRAL
        glist = [NEUTRAL]
        for x in g:
            m = MM(x) ** conj
            if m not in glist and m != NEUTRAL:
                glist.append(m)
        s = ",\n".join([MM_to_GAP(x) for x in glist[1:]])  
        return "[%s]" % s
    return permutation_to_cycles(MM(g).as_M24_permutation())
      

######################################################################
# Convert GAP structure description of a group to LaTeX
######################################################################


def _as_str(s):
    if s is None:
        return ""
    return str(s) 

m_C = re.compile(r"(\()?\s*(C\d+(?:\s+x\s+C\d+)*)\s*(\))?")

def sub_m_C(m):
    open, text, close = m.groups()
    factors = [int(s.strip()[1:]) for s in text.split('x')]
    d = OrderedDict()
    for f in factors:
        if f not in d:
            d[f] = 0
        d[f] += 1
    data = ["%d^%d" % (f,e) if e > 1 else str(f) for f, e in d.items()]
    s = r"\times ".join(data)
    if open == "(" and close == ")" and len(data) == 1:
         open = close = "" 
    return _as_str(open) + s + _as_str(close)

m_A = re.compile(r"([AMSDQ])(\d+)")

def sub_m_A(m):
    g, index = m.groups()
    return g + "_{%s}" % index

m_L = re.compile(r"(P?[SG]L)\(\s*(\d+),\s*(\d+)\s*\)")
     
def sub_m_L(m):
    g, i1, i2 = m.groups()
    return r"\mbox{%s}_{%s}(%s)" % (g, i1, i2)


SUB_M_DICT = {
    m_C : sub_m_C, 
    'x' : r'\\times ',
     m_A : sub_m_A,
     m_L : sub_m_L,
    '  ' : ' '
}


def sub_structure_description(s):
    for pattern, replace in SUB_M_DICT.items():
        s = re.sub(pattern, replace, s)
    return s

def test_sub_structure_description():
    m = re.compile(r"(G\d+\s*=\s*)(.+)$")
    for s in open("Nx0_orbit_structure.txt"):
        mm = m.match(s)
        if mm:
            name, data = mm.groups()
            subst = sub_structure_description(data)
            print("%7s%-33s %-30s" % (name, subst, data))






==> anc/order_monster/axis_orbits/utilities/utilities_gap.py <==
import sys
import os
from collections import defaultdict, OrderedDict
import re
import numpy as np
import subprocess

from mmgroup import Xsp2_Co1, AutPL
from mmgroup.general import Orbit_Lin2
from mmgroup.mat24 import bw24, gcode_to_vect, cocode_weight
from mmgroup.mat24 import vect_to_list, spread_b24, syndrome, lsbit24
from mmgroup.mat24 import cocode_syndrome
from mmgroup.bitfunctions import iter_bitweight


from utilities import MM_to_GAP, is_Nx0_odd, sub_structure_description

######################################################################
# Write GAP code for computing the 2 structure of a subgroup
######################################################################


def sample_upper_central_series(f):
    """Sample for upper central series of a 2 group.

    The function writes GAP code to demonstrate the computation of
    an upper central series of a well-known 2 group to file ``f``.
    """
    print(
"""
Q8 := SmallGroup(8,4);;
UCS := UpperCentralSeriesOfGroup(Q8);;
Print("Example: The quaternion group Q8 has upper central series\\n");
for i in [1..Length(UCS)-1] do
  Print(StructureDescription(FactorGroup(UCS[i],UCS[i+1])), "\\n");
od;;
Print("and order ", Order(Q8), "\\n");
""", file = f)




def subgroups_o2(name,  f):
    """

    For checking if a group extension plits, see:
    https://math.stackexchange.com/questions/3991118/is-there-a-way-to-check-if-a-group-extension-is-split-or-not-using-gap

    For function ComplementClassesRepresentatives,
    see GAP documentation Ch. 39.11-6:
    https://docs.gap-system.org/doc/ref/chap39.html#X804F0F037F06E25E
    """
    print(
f"""O2{name} := PCore({name}, 2);;
UCS := UpperCentralSeriesOfGroup(O2{name});;
Print("O2{name} has upper central series:\\n");
for i in [1..Length(UCS)-1] do
  Print(StructureDescription(FactorGroup(UCS[i],UCS[i+1])), "\\n");
od;;
Print("and order ", Order(O2{name}), "\\n");
Print("{name}/O2{name} = ", StructureDescription(FactorGroup({name}, O2{name}:nice)), "\\n");
SPLIT := Length(ComplementClassesRepresentatives({name},O2{name})) > 0;;
Print("split = ", SPLIT, "\\n");
""", file = f)





######################################################################
# Create input for GAP for computing order and 2-structure of a group
######################################################################


def create_input_for_gap(centralizers, orders, f_in):
    with open(f_in,"wt") as f:
        print("# This is a GAP program.")
        print('LoadPackage("smallgrp");', file = f);
        sample_upper_central_series(f)
        #std_centralizers_gap(f)
        for i, (c, order) in enumerate(zip(centralizers, orders)):
            small_order = order <= 1000 and order % 256 != 0
            small_order_nice = order <= 1000 and order % 256 != 0
            small_order_nice |= order <= 10000 and order % 128 != 0
            #tag, lst = find_substructure(c) if sub else ("", [])
            #conj = AutPL(0, zip(lst, range(5)), 0) if tag else None
            odd = is_Nx0_odd(c[0])
            g = MM_to_GAP(c[odd:])
            #print(i, order, small_order_nice)
            nice = ":nice" if small_order_nice  else ""
            print(f"""G{i} := Group(
{g});;
# G{i} should have order {order}
Print("G{i} = ", StructureDescription(G{i}{nice}), "\\n");
Print("order = ", Order(G{i}), "\\n");
Print("small = {str(bool(small_order_nice)).lower()}\\n"); 
""", file = f, end = "")
            subgroups_o2("G"+str(i),  f)
            if small_order:
                print(f'Print("Id = ", IdSmallGroup(G{i}), "\\n");',
                    file = f)
            print("", file = f)


######################################################################
# Parse output lines from GAP
######################################################################

def f_o2c(slist):
    data =  [y.strip() for y in re.split('x', slist[0])]
    d = defaultdict(int)
    for y in data:
        d[int(y[1:])] += 1
    return [ [(i, d[i])  for i in sorted(d)] ]


MATCHES = [
# match "G<n> = <structure_sedcription>"
[re.compile(r"G(\d+)\s*=\s*(.+)$"), "g", "ds"], 
# match "order = <order>"
[re.compile(r"order\s+=\s+(\d+)"), "order", "d"],
# match "Id = <Id>"
[re.compile(r"Id\s*=\s*(.+)$") , "id", "s"],
# match "small = <true|false>"
[re.compile(r"small\s*=\s*(true|false)\s*$"), "small", "b"],
# match "split = <true|false>"
[re.compile(r"split\s*=\s*(true|false)\s*$"), "split", "b"],
# match "O2G<n>\s+has\s+upper\s+central"
[re.compile(r"O2G(\d+)\s+has\s+upper\s+central"), "o2", "d"],
# match "C<n> [x C<n>]"
[re.compile(r"\s*(C\d+(\s*x\s*C\d+)*)"), "o2c", f_o2c],
# match "and\s+\order\s+(\d+)"
[re.compile(r"\s*and\s+order\s+(\d+)"), "o2order", "d"],
# match "G<n>/O2G<n> = <data>"
[re.compile(r"G(\d+)/O2G(\d+)\s*=\s*(.+)$"), "o2f", "dds"],
]



def iter_parse_gap_output(filename, verbose = 1):
    for s in open(filename, "rt").readlines():
        if verbose:
            print(s, end = "")
        for m, tag, fmt in MATCHES:
            mm = m.match(s)
            if mm:
               data = [tag]
               if isinstance(fmt, str):
                   for fc, x in zip(fmt, mm.groups()):
                      if fc == "b":
                          data.append(eval(x[0].upper() + x[1:]))
                      elif fc == "d": 
                          data.append(int(x))
                      elif fc == "s": 
                          data.append(x.strip())
               else:
                   data += fmt(mm.groups())
               yield data
               break


OP_TYPE_DICT = {
  '.': 1, ':' : 2, 'x' : 3,
}          



######################################################################
# Convert GAP output for the 2-structure of a group to a string
######################################################################



def str_o2_factor(s, short):
    def as_exp(b, e):
        if e == 1:
            return str(b)
        elif e < 10:
            return "%s^%s" % (b, e)
        else:
            return "%s^{%s}"  % (b, e)
    short = short and len(s) == 1 and s[0][0] == 2
    if short:
        return str(s[0][1]), short
    elif len(s) == 1:
        return as_exp(*s[0]), False
    else:
        data = [as_exp(*x) for x in s]
        return "(" + r" \times ".join(data) + ")", False


def str_o2_subgroup(c_list):
    if len(c_list) == 0:
        return "1"
    short = True
    shortlist, longlist = [],[]
    for s in c_list:
        s1, short = str_o2_factor(s, short)
        if short:
            shortlist.append(s1)
        else:
            longlist.append(s1)
    s_long = ".".join(longlist)
    #print("2222<%s><%s>" % (shortlist, s_long))
    if len(shortlist) == 0:
        return s_long
    if len(shortlist) == 1 and shortlist[0] == '1':
        s_short = "2"
    else:
        s_short = "2^{%s}" % "+".join(shortlist)
    if len(longlist) == 0:
        return s_short
    return s_short + "." + s_long
   



######################################################################
# Store output of GAP in an object of class GapInfo
######################################################################




def structure_op_type(s):
    op_type = 'a'
    bra = 0
    precedence = 0
    for i, c in enumerate(s):
        bra += c == '('
        if bra == 0 and c == ' ' and s[i+1:i+2] in OP_TYPE_DICT: 
            op = s[i+1:i+2]
            prec = OP_TYPE_DICT[op]
            if prec > precedence:        
                op_type = op
                precedence = prec
        bra -= c == ')'
    return op_type       


def str_complexity(s):
    if s is None:
        return (1000,1000,1000,1000)
    bra = op = op1 = exp = 0
    for c in s:
        bra += c == '('
        op += c in ".:x"
        op1 += c in ".:"
        exp += c == '{'
    return (bra, op, op1, exp, len(s))



class GapInfo:
    no = None         # current number of group G computed in GAP
    order = None      # order of that group G
    id = None         # GAP id of G (if G is small)
    small = None      # True if G s small enough for a nice structure description
    structure = None  # structure description of G
    o2 = None         # upper central series of O_2(G)
    o2_str = None     # structure of O_2(G) as string
    o2_factor = None  # structure description of G/O_2(G)
    split = None      # True if extension of O_2(G) by G splits

    def o2_structure_description(self):
        if self.o2_str is None or self.o2_factor is None:
            return None
        if self.o2_str == "1":
            return self.o2_factor
        if self.o2_factor == "1":
            return self.o2_str
        factor_type = structure_op_type(self.o2_factor)
        if self.split:
            bra = factor_type in "x"
        else:
            bra = factor_type in "x:."
        factor = "(" + self.o2_factor + ")" if bra else self.o2_factor
        op = " : " if self.split else " . "
        return self.o2_str + op + factor
        

    def structure_description(self):
        s_o2 = self.o2_structure_description()
        if self.small:
            s = self.structure
            if str_complexity(s) <= str_complexity(s_o2):
                return sub_structure_description(s)
            else:
                return sub_structure_description(s_o2)
        elif s_o2 is not None:
            return sub_structure_description(s_o2)
        return sub_structure_description(s)   
            
    


######################################################################
# Store GAP output in an array of objects of class GapInfo
######################################################################




def parse_gap_output(filename, verbose = 0):
    data = []
    no = None
    c_list = o2_prod = None
    for s in iter_parse_gap_output(filename, verbose > 1):
        if verbose > 1:
            print(s)
        tag = s[0]
        if tag == 'g':
            no = len(data)
            g = GapInfo()
            data.append(g)
            g.no, g.structure = s[1:]
            if verbose:
                print("\nstr(G%d) =" % no, g.structure)
            assert g.no == no, (g.no, no)
        if no is None:
            continue
        if tag in ['order', 'small', 'split']:
            setattr(g, tag, s[1])
            assert g.no == no, (g.no, no)
            if verbose:
                print("%s(G%d) =" % (tag,no), s[1])
        elif tag == 'o2f':
            assert s[1] == s[2] == no
            g.o2_factor = s[3]
            if verbose:
                print("F_2(G%d) = %s" % (no, g.o2_factor))
        elif tag == 'o2':
            assert s[1] == no
            c_list, o2_prod = [], 1
        elif tag == 'o2c':
            c_list.append(s[1])
            if verbose > 1:
                print(s[1])
            for (x, e)  in s[1]:
                o2_prod *= x ** e
        elif tag == 'o2order':
            assert s[1] == o2_prod, (s[1] , o2_prod)
            rev =  list(reversed(c_list))
            g.o2 = rev
            g.o2_str = str_o2_subgroup(rev)
            if verbose:
                print("O_2(G%d) =" % no, g.o2_str)
            c_list = o2_prod = None
    if verbose:
        print("")
    d = OrderedDict()
    for x in data:
        d[x.no] = x
    return d          
           
  

######################################################################
# Run a GAP program
######################################################################




def run_process(command, args=None, dir=None, input_file=None, output_file=None):
    # Ensure args is a list if provided
    if args is None:
        args = []
    
    # Check if running on Windows
    is_windows = sys.platform.startswith("win")
    
    # Open input and output files if specified
    if dir:
        input_file = os.path.join(dir, input_file)
        output_file = os.path.join(dir, output_file)
    input_handle = open(input_file, 'r') if input_file else None
    output_handle = open(output_file, 'w') if output_file else None
    print("Running gap <%s >%s" % (input_file, output_file))
    try:
        # Run the process with redirection
        process = subprocess.run([command] + args, stdin=input_handle,
            stdout=output_handle, text=True, shell=is_windows)
        
        # Optionally, print the output if not redirected to a file
        if output_file is None:
            print(process)
    finally:
        # Close file handles if they were opened
        if input_handle:
            input_handle.close()
        if output_handle:
            output_handle.close()




def run_gap(input_file=None, output_file=None, dir = None):
    try:
        prog = f"gap -g <{input_file} >{output_file}"
        if sys.platform.startswith("win"):
            prog = f"wsl gap -g <{input_file} >{output_file}"
            run_process("wsl", ["gap", "-b", "-q"], dir, input_file, output_file)
        else:
            run_process("gap", ["-b", "-q"], dir, input_file, output_file)
        print("gap terminated successfully")
        return True
    except:
        print(f"""
Launching GAP failed!
Please switch to directory "{dir}" and run
{prog}
""")
        raise
        return False

    



######################################################################
# Test function ``parse_gap_output`` of this module
######################################################################


if __name__ == "__main__":
    d = parse_gap_output('Nx0_orbit_structure.txt', verbose = 1)
    for x in d.values():
        print("G%-3d = %-31s = %-30s" % (x.no,
           x.structure_description(), x.structure  ))
    #1/0



